Charged Particle Tracking with Machine Learning on FPGAs

The determination of charged particle trajectories (tracking) in collisions at the CERN Large Hadron Collider (LHC) is one of the most important aspects for event reconstruction at hadron colliders. This is especially true in the high conditions expected during the future high-luminosity phase of the LHC (HL-LHC) where the number of interactions per beam crossing will increase by a factor of five. Deep learning algorithms have been successfully applied to this task for offline applications. However, their study in hardware-based trigger applications has been limited . In this paper, we study different algorithms for two different steps of tracking and show that such algorithms can be run on field-programmable gate arrays (FPGAs).

==> figures/EfficiencyPileup/D0.C <==
void D0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:09:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-3.372152,0.7392405,2.703797,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis17[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17 = new TEfficiency("TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis17);
   
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetBetaBeta(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetWeight(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetStatisticOption(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetShortestInterval(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(16,168);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(16,154);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(17,198);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(17,179);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(18,253);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(18,233);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(19,348);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(19,329);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(20,396);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(20,381);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(21,618);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(21,574);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(22,873);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(22,827);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(23,1437);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(23,1353);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(24,3064);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(24,2934);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(25,14228);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(25,13784);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(26,14817);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(26,14389);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(27,3404);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(27,3256);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(28,1604);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(28,1517);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(29,943);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(29,891);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(30,648);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(30,614);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(31,478);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(31,448);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(32,363);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(32,343);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(33,298);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(33,278);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(34,223);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(34,209);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(35,191);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(35,182);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone17->Draw("ap");
   
   TLegend *leg = new TLegend(0.585,0.77,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 0     ave. 0.962","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 200 ave. 0.966","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 40   ave. 0.960","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis18[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18 = new TEfficiency("TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis18);
   
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetBetaBeta(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetWeight(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetStatisticOption(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetShortestInterval(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(16,168);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(16,154);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(17,198);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(17,179);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(18,253);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(18,233);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(19,348);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(19,329);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(20,396);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(20,381);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(21,618);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(21,574);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(22,873);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(22,827);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(23,1437);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(23,1353);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(24,3064);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(24,2934);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(25,14228);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(25,13784);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(26,14817);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(26,14389);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(27,3404);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(27,3256);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(28,1604);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(28,1517);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(29,943);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(29,891);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(30,648);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(30,614);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(31,478);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(31,448);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(32,363);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(32,343);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(33,298);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(33,278);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(34,223);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(34,209);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(35,191);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(35,182);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone18->Draw("plsame");
   Double_t xAxis19[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19 = new TEfficiency("TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis19);
   
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetBetaBeta(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetWeight(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetStatisticOption(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetShortestInterval(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(16,172);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(16,154);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(17,212);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(17,200);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(18,268);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(18,248);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(19,341);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(19,311);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(20,417);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(20,391);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(21,606);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(21,575);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(22,802);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(22,757);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(23,1430);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(23,1359);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(24,3089);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(24,2943);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(25,17257);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(25,16814);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(26,17609);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(26,17192);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(27,3348);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(27,3204);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(28,1597);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(28,1510);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(29,838);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(29,792);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(30,616);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(30,573);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(31,441);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(31,404);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(32,371);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(32,344);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(33,282);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(33,262);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(34,221);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(34,208);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(35,204);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(35,190);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone19->Draw("plsame");
   Double_t xAxis20[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20 = new TEfficiency("TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis20);
   
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetBetaBeta(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetWeight(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetStatisticOption(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetShortestInterval(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(16,96);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(16,88);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(17,116);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(17,102);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(18,156);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(18,134);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(19,186);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(19,171);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(20,249);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(20,229);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(21,405);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(21,373);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(22,472);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(22,439);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(23,858);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(23,820);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(24,1736);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(24,1653);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(25,8269);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(25,8011);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(26,8634);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(26,8387);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(27,1997);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(27,1921);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(28,958);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(28,903);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(29,522);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(29,487);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(30,415);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(30,395);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(31,324);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(31,296);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(32,230);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(32,216);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(33,184);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(33,164);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(34,152);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(34,139);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(35,126);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(35,114);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone20->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"uncertainty 15 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"MLP");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/EfficiencyPileup/Z0.C <==
void Z0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:09:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-252.9114,0.7392405,202.7848,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis13[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13 = new TEfficiency("TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",60,xAxis13);
   
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetWeight(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(16,79);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(16,79);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(17,258);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(17,247);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(18,270);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(18,255);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(19,228);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(19,221);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(20,458);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(20,444);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(21,704);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(21,675);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(22,987);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(22,960);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(23,1500);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(23,1441);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(24,1837);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(24,1772);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(25,1834);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(25,1763);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(26,2523);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(26,2443);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(27,2541);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(27,2452);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(28,3184);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(28,3063);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(29,2858);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(29,2768);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(30,2941);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(30,2811);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(31,2960);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(31,2860);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(32,2982);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(32,2859);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(33,3641);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(33,3512);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(34,2376);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(34,2287);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(35,2083);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(35,1998);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(36,2003);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(36,1923);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(37,1618);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(37,1542);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(38,1615);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(38,1553);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(39,938);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(39,897);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(40,827);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(40,795);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(41,533);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(41,510);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(42,353);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(42,338);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(43,219);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(43,207);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(44,131);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(44,130);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(45,71);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(45,70);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone13->Draw("ap");
   
   TLegend *leg = new TLegend(0.585,0.77,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 0     ave. 0.962","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 200 ave. 0.966","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 40   ave. 0.960","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis14[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14 = new TEfficiency("TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",60,xAxis14);
   
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetWeight(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(16,79);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(16,79);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(17,258);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(17,247);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(18,270);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(18,255);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(19,228);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(19,221);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(20,458);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(20,444);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(21,704);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(21,675);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(22,987);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(22,960);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(23,1500);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(23,1441);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(24,1837);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(24,1772);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(25,1834);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(25,1763);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(26,2523);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(26,2443);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(27,2541);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(27,2452);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(28,3184);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(28,3063);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(29,2858);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(29,2768);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(30,2941);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(30,2811);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(31,2960);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(31,2860);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(32,2982);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(32,2859);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(33,3641);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(33,3512);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(34,2376);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(34,2287);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(35,2083);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(35,1998);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(36,2003);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(36,1923);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(37,1618);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(37,1542);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(38,1615);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(38,1553);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(39,938);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(39,897);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(40,827);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(40,795);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(41,533);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(41,510);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(42,353);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(42,338);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(43,219);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(43,207);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(44,131);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(44,130);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(45,71);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(45,70);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone14->Draw("plsame");
   Double_t xAxis15[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15 = new TEfficiency("TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",60,xAxis15);
   
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetWeight(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(16,145);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(16,140);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(17,263);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(17,254);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(18,337);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(18,330);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(19,491);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(19,469);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(20,772);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(20,738);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(21,782);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(21,757);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(22,1095);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(22,1067);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(23,1545);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(23,1497);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(24,1970);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(24,1904);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(25,2394);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(25,2303);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(26,2774);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(26,2665);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(27,2810);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(27,2733);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(28,3175);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(28,3057);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(29,3247);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(29,3153);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(30,3324);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(30,3224);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(31,3434);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(31,3325);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(32,3288);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(32,3197);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(33,3082);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(33,2977);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(34,3007);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(34,2903);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(35,2553);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(35,2482);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(36,2193);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(36,2101);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(37,1931);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(37,1892);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(38,1357);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(38,1284);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(39,1372);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(39,1336);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(40,932);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(40,889);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(41,619);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(41,582);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(42,450);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(42,431);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(43,363);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(43,342);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(44,238);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(44,225);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(45,178);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(45,174);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone15->Draw("plsame");
   Double_t xAxis16[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16 = new TEfficiency("TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",60,xAxis16);
   
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetWeight(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(16,72);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(16,68);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(17,136);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(17,132);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(18,150);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(18,138);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(19,284);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(19,265);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(20,420);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(20,399);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(21,400);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(21,378);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(22,539);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(22,515);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(23,649);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(23,625);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(24,937);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(24,896);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(25,1141);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(25,1095);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(26,1763);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(26,1695);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(27,1584);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(27,1533);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(28,1713);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(28,1640);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(29,1954);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(29,1878);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(30,1865);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(30,1798);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(31,1743);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(31,1689);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(32,1598);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(32,1544);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(33,1592);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(33,1541);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(34,1660);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(34,1573);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(35,1140);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(35,1096);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(36,1167);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(36,1123);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(37,1016);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(37,986);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(38,716);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(38,679);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(39,577);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(39,550);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(40,420);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(40,406);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(41,339);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(41,314);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(42,181);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(42,171);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(43,174);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(43,167);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(44,68);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(44,62);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(45,87);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(45,86);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone16->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"uncertainty 15 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"MLP");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/EfficiencyPileup/eta.C <==
void eta()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:09:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.213975,0.7392405,0.9733671,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis5[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5 = new TEfficiency("TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis5);
   
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetBetaBeta(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetWeight(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetStatisticOption(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetShortestInterval(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(20,3515);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(20,3396);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(21,4015);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(21,3860);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(22,3931);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(22,3796);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(23,3785);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(23,3675);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(24,3500);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(24,3411);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(25,3552);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(25,3428);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(26,3651);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(26,3525);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(27,3639);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(27,3520);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(28,3701);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(28,3565);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(29,3851);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(29,3672);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(30,3969);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(30,3777);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(31,3443);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(31,3250);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone5->Draw("ap");
   
   TLegend *leg = new TLegend(0.585,0.77,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 0     ave. 0.962","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 200 ave. 0.966","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 40   ave. 0.960","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis6[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6 = new TEfficiency("TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis6);
   
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetBetaBeta(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetWeight(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetStatisticOption(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetShortestInterval(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(20,3515);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(20,3396);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(21,4015);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(21,3860);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(22,3931);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(22,3796);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(23,3785);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(23,3675);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(24,3500);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(24,3411);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(25,3552);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(25,3428);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(26,3651);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(26,3525);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(27,3639);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(27,3520);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(28,3701);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(28,3565);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(29,3851);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(29,3672);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(30,3969);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(30,3777);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(31,3443);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(31,3250);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone6->Draw("plsame");
   Double_t xAxis7[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7 = new TEfficiency("TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis7);
   
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetBetaBeta(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetWeight(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetStatisticOption(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetShortestInterval(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(20,4075);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(20,3917);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(21,4553);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(21,4408);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(22,4319);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(22,4197);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(23,4234);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(23,4127);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(24,3985);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(24,3865);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(25,3802);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(25,3687);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(26,3975);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(26,3887);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(27,4064);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(27,3949);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(28,4091);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(28,3952);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(29,4401);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(29,4239);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(30,4569);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(30,4369);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(31,4053);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(31,3834);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone7->Draw("plsame");
   Double_t xAxis8[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8 = new TEfficiency("TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis8);
   
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetBetaBeta(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetWeight(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetStatisticOption(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetShortestInterval(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(20,1983);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(20,1901);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(21,2332);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(21,2232);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(22,2237);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(22,2154);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(23,2122);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(23,2065);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(24,2074);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(24,2001);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(25,2016);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(25,1942);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(26,1981);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(26,1935);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(27,2213);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(27,2131);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(28,2313);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(28,2213);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(29,2332);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(29,2225);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(30,2344);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(30,2250);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(31,2138);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(31,1993);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone8->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"uncertainty 15 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"MLP");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/EfficiencyPileup/phi.C <==
void phi()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:09:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-5.294278,0.7392405,4.244962,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis9[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9 = new TEfficiency("TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis9);
   
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetWeight(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(0,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(0,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(1,905);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(1,873);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(2,897);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(2,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(3,968);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(3,940);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(4,963);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(4,934);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(5,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(5,833);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(6,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(6,832);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(7,832);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(7,808);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(8,923);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(8,890);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(9,905);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(9,873);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(10,910);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(10,879);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(11,859);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(11,819);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(12,939);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(12,904);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(13,871);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(13,832);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(14,877);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(14,855);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(15,951);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(15,912);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(16,852);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(16,816);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(17,872);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(17,838);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(18,853);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(18,818);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(19,827);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(19,789);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(20,824);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(20,801);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(21,838);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(21,809);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(22,807);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(22,779);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(23,872);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(23,836);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(24,861);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(24,828);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(25,897);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(25,860);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(26,872);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(26,839);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(27,889);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(27,850);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(28,868);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(28,836);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(29,896);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(29,863);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(30,875);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(30,837);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(31,878);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(31,838);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(32,906);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(32,871);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(33,846);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(33,811);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(34,861);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(34,818);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(35,834);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(35,795);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(36,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(36,840);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(37,913);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(37,884);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(38,873);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(38,846);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(39,884);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(39,848);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(40,954);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(40,923);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(41,914);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(41,880);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(42,863);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(42,828);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(43,908);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(43,864);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(44,891);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(44,855);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(45,956);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(45,913);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(46,942);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(46,911);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(47,931);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(47,903);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(48,930);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(48,899);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(49,985);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(49,951);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(50,967);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(50,931);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetTotalEvents(51,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetPassedEvents(51,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone9->Draw("ap");
   
   TLegend *leg = new TLegend(0.585,0.77,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 0     ave. 0.962","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 200 ave. 0.966","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","<#mu> = 40   ave. 0.960","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis10[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10 = new TEfficiency("TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis10);
   
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetWeight(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(0,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(0,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(1,905);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(1,873);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(2,897);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(2,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(3,968);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(3,940);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(4,963);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(4,934);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(5,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(5,833);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(6,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(6,832);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(7,832);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(7,808);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(8,923);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(8,890);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(9,905);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(9,873);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(10,910);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(10,879);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(11,859);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(11,819);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(12,939);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(12,904);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(13,871);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(13,832);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(14,877);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(14,855);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(15,951);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(15,912);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(16,852);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(16,816);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(17,872);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(17,838);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(18,853);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(18,818);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(19,827);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(19,789);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(20,824);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(20,801);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(21,838);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(21,809);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(22,807);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(22,779);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(23,872);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(23,836);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(24,861);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(24,828);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(25,897);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(25,860);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(26,872);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(26,839);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(27,889);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(27,850);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(28,868);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(28,836);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(29,896);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(29,863);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(30,875);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(30,837);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(31,878);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(31,838);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(32,906);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(32,871);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(33,846);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(33,811);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(34,861);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(34,818);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(35,834);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(35,795);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(36,865);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(36,840);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(37,913);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(37,884);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(38,873);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(38,846);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(39,884);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(39,848);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(40,954);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(40,923);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(41,914);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(41,880);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(42,863);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(42,828);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(43,908);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(43,864);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(44,891);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(44,855);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(45,956);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(45,913);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(46,942);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(46,911);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(47,931);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(47,903);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(48,930);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(48,899);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(49,985);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(49,951);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(50,967);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(50,931);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetTotalEvents(51,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetPassedEvents(51,9);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone10->Draw("plsame");
   Double_t xAxis11[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11 = new TEfficiency("TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis11);
   
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetWeight(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(0,10);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(0,10);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(1,996);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(1,965);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(2,918);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(2,893);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(3,1142);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(3,1122);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(4,1019);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(4,986);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(5,948);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(5,922);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(6,1019);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(6,988);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(7,991);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(7,958);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(8,967);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(8,927);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(9,1153);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(9,1116);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(10,943);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(10,908);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(11,1008);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(11,962);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(12,1079);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(12,1042);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(13,969);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(13,933);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(14,1049);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(14,1019);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(15,1084);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(15,1045);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(16,916);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(16,874);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(17,1087);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(17,1040);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(18,971);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(18,942);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(19,944);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(19,918);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(20,1038);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(20,1011);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(21,949);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(21,915);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(22,978);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(22,945);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(23,982);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(23,962);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(24,948);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(24,920);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(25,1080);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(25,1056);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(26,993);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(26,967);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(27,890);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(27,868);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(28,980);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(28,945);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(29,898);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(29,879);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(30,908);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(30,879);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(31,1057);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(31,1014);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(32,944);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(32,905);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(33,1009);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(33,955);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(34,1103);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(34,1052);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(35,904);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(35,872);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(36,1062);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(36,1025);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(37,1017);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(37,970);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(38,955);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(38,931);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(39,1037);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(39,1003);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(40,1107);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(40,1063);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(41,894);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(41,852);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(42,1040);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(42,1019);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(43,901);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(43,874);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(44,1031);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(44,996);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(45,1044);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(45,1006);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(46,1022);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(46,986);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(47,1019);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(47,982);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(48,1015);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(48,976);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(49,1051);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(49,1021);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(50,1041);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(50,1001);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetTotalEvents(51,11);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetPassedEvents(51,11);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone11->Draw("plsame");
   Double_t xAxis12[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12 = new TEfficiency("TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone","",50,xAxis12);
   
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetWeight(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(0,10);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(0,10);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(1,556);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(1,537);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(2,487);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(2,472);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(3,496);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(3,483);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(4,478);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(4,454);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(5,465);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(5,450);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(6,526);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(6,507);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(7,462);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(7,438);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(8,565);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(8,527);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(9,594);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(9,565);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(10,487);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(10,466);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(11,502);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(11,477);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(12,593);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(12,573);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(13,524);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(13,516);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(14,535);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(14,516);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(15,610);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(15,583);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(16,492);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(16,474);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(17,478);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(17,461);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(18,518);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(18,500);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(19,485);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(19,466);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(20,511);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(20,497);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(21,522);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(21,502);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(22,445);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(22,424);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(23,493);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(23,482);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(24,521);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(24,497);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(25,556);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(25,538);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(26,563);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(26,545);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(27,485);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(27,468);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(28,499);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(28,485);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(29,489);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(29,473);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(30,487);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(30,472);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(31,532);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(31,509);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(32,537);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(32,521);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(33,559);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(33,529);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(34,517);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(34,490);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(35,488);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(35,472);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(36,613);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(36,576);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(37,576);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(37,550);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(38,496);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(38,485);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(39,481);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(39,453);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(40,525);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(40,508);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(41,499);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(41,484);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(42,527);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(42,511);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(43,528);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(43,501);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(44,528);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(44,499);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(45,595);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(45,571);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(46,519);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(46,492);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(47,457);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(47,431);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(48,556);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(48,534);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(49,554);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(49,525);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(50,557);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(50,536);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetTotalEvents(51,7);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetPassedEvents(51,7);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_15.000000_minNHits_8_NN_0.100000_HW_8_clone12->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"uncertainty 15 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"MLP");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/EfficiencyPileup/pt.C <==
void pt()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:09:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.4683914,0.7392405,2.173071,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone1 = new TEfficiency("rTruthAllPt_clone","",10,xAxis1);
   
   rTruthAllPt_clone1->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone1->SetBetaAlpha(1);
   rTruthAllPt_clone1->SetBetaBeta(1);
   rTruthAllPt_clone1->SetWeight(1);
   rTruthAllPt_clone1->SetStatisticOption(1);
   rTruthAllPt_clone1->SetPosteriorMode(0);
   rTruthAllPt_clone1->SetShortestInterval(0);
   rTruthAllPt_clone1->SetUseWeightedEvents();
   rTruthAllPt_clone1->SetTotalEvents(0,0);
   rTruthAllPt_clone1->SetPassedEvents(0,0);
   rTruthAllPt_clone1->SetTotalEvents(1,11781);
   rTruthAllPt_clone1->SetPassedEvents(1,11223);
   rTruthAllPt_clone1->SetTotalEvents(2,7009);
   rTruthAllPt_clone1->SetPassedEvents(2,6728);
   rTruthAllPt_clone1->SetTotalEvents(3,4369);
   rTruthAllPt_clone1->SetPassedEvents(3,4206);
   rTruthAllPt_clone1->SetTotalEvents(4,3210);
   rTruthAllPt_clone1->SetPassedEvents(4,3088);
   rTruthAllPt_clone1->SetTotalEvents(5,4064);
   rTruthAllPt_clone1->SetPassedEvents(5,3938);
   rTruthAllPt_clone1->SetTotalEvents(6,2672);
   rTruthAllPt_clone1->SetPassedEvents(6,2596);
   rTruthAllPt_clone1->SetTotalEvents(7,1747);
   rTruthAllPt_clone1->SetPassedEvents(7,1692);
   rTruthAllPt_clone1->SetTotalEvents(8,3719);
   rTruthAllPt_clone1->SetPassedEvents(8,3595);
   rTruthAllPt_clone1->SetTotalEvents(9,2835);
   rTruthAllPt_clone1->SetPassedEvents(9,2757);
   rTruthAllPt_clone1->SetTotalEvents(10,3140);
   rTruthAllPt_clone1->SetPassedEvents(10,3046);
   rTruthAllPt_clone1->SetTotalEvents(11,0);
   rTruthAllPt_clone1->SetPassedEvents(11,0);
   rTruthAllPt_clone1->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetMarkerColor(ci);
   rTruthAllPt_clone1->SetMarkerStyle(20);
   rTruthAllPt_clone1->SetMarkerSize(0.75);
   rTruthAllPt_clone1->Draw("ap");
   
   TLegend *leg = new TLegend(0.585,0.77,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("rTruthAllPt_clone","<#mu> = 0     ave. 0.962","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","<#mu> = 200 ave. 0.966","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","<#mu> = 40   ave. 0.960","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis2[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone2 = new TEfficiency("rTruthAllPt_clone","",10,xAxis2);
   
   rTruthAllPt_clone2->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone2->SetBetaAlpha(1);
   rTruthAllPt_clone2->SetBetaBeta(1);
   rTruthAllPt_clone2->SetWeight(1);
   rTruthAllPt_clone2->SetStatisticOption(1);
   rTruthAllPt_clone2->SetPosteriorMode(0);
   rTruthAllPt_clone2->SetShortestInterval(0);
   rTruthAllPt_clone2->SetUseWeightedEvents();
   rTruthAllPt_clone2->SetTotalEvents(0,0);
   rTruthAllPt_clone2->SetPassedEvents(0,0);
   rTruthAllPt_clone2->SetTotalEvents(1,11781);
   rTruthAllPt_clone2->SetPassedEvents(1,11223);
   rTruthAllPt_clone2->SetTotalEvents(2,7009);
   rTruthAllPt_clone2->SetPassedEvents(2,6728);
   rTruthAllPt_clone2->SetTotalEvents(3,4369);
   rTruthAllPt_clone2->SetPassedEvents(3,4206);
   rTruthAllPt_clone2->SetTotalEvents(4,3210);
   rTruthAllPt_clone2->SetPassedEvents(4,3088);
   rTruthAllPt_clone2->SetTotalEvents(5,4064);
   rTruthAllPt_clone2->SetPassedEvents(5,3938);
   rTruthAllPt_clone2->SetTotalEvents(6,2672);
   rTruthAllPt_clone2->SetPassedEvents(6,2596);
   rTruthAllPt_clone2->SetTotalEvents(7,1747);
   rTruthAllPt_clone2->SetPassedEvents(7,1692);
   rTruthAllPt_clone2->SetTotalEvents(8,3719);
   rTruthAllPt_clone2->SetPassedEvents(8,3595);
   rTruthAllPt_clone2->SetTotalEvents(9,2835);
   rTruthAllPt_clone2->SetPassedEvents(9,2757);
   rTruthAllPt_clone2->SetTotalEvents(10,3140);
   rTruthAllPt_clone2->SetPassedEvents(10,3046);
   rTruthAllPt_clone2->SetTotalEvents(11,0);
   rTruthAllPt_clone2->SetPassedEvents(11,0);
   rTruthAllPt_clone2->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetMarkerColor(ci);
   rTruthAllPt_clone2->SetMarkerStyle(20);
   rTruthAllPt_clone2->SetMarkerSize(0.75);
   rTruthAllPt_clone2->Draw("plsame");
   Double_t xAxis3[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone3 = new TEfficiency("rTruthAllPt_clone","",10,xAxis3);
   
   rTruthAllPt_clone3->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone3->SetBetaAlpha(1);
   rTruthAllPt_clone3->SetBetaBeta(1);
   rTruthAllPt_clone3->SetWeight(1);
   rTruthAllPt_clone3->SetStatisticOption(1);
   rTruthAllPt_clone3->SetPosteriorMode(0);
   rTruthAllPt_clone3->SetShortestInterval(0);
   rTruthAllPt_clone3->SetUseWeightedEvents();
   rTruthAllPt_clone3->SetTotalEvents(0,0);
   rTruthAllPt_clone3->SetPassedEvents(0,0);
   rTruthAllPt_clone3->SetTotalEvents(1,24215);
   rTruthAllPt_clone3->SetPassedEvents(1,23374);
   rTruthAllPt_clone3->SetTotalEvents(2,10056);
   rTruthAllPt_clone3->SetPassedEvents(2,9752);
   rTruthAllPt_clone3->SetTotalEvents(3,5039);
   rTruthAllPt_clone3->SetPassedEvents(3,4882);
   rTruthAllPt_clone3->SetTotalEvents(4,2805);
   rTruthAllPt_clone3->SetPassedEvents(4,2708);
   rTruthAllPt_clone3->SetTotalEvents(5,2837);
   rTruthAllPt_clone3->SetPassedEvents(5,2734);
   rTruthAllPt_clone3->SetTotalEvents(6,1318);
   rTruthAllPt_clone3->SetPassedEvents(6,1268);
   rTruthAllPt_clone3->SetTotalEvents(7,734);
   rTruthAllPt_clone3->SetPassedEvents(7,707);
   rTruthAllPt_clone3->SetTotalEvents(8,1360);
   rTruthAllPt_clone3->SetPassedEvents(8,1311);
   rTruthAllPt_clone3->SetTotalEvents(9,912);
   rTruthAllPt_clone3->SetPassedEvents(9,881);
   rTruthAllPt_clone3->SetTotalEvents(10,843);
   rTruthAllPt_clone3->SetPassedEvents(10,813);
   rTruthAllPt_clone3->SetTotalEvents(11,0);
   rTruthAllPt_clone3->SetPassedEvents(11,0);
   rTruthAllPt_clone3->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetMarkerColor(ci);
   rTruthAllPt_clone3->SetMarkerStyle(20);
   rTruthAllPt_clone3->SetMarkerSize(0.75);
   rTruthAllPt_clone3->Draw("plsame");
   Double_t xAxis4[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone4 = new TEfficiency("rTruthAllPt_clone","",10,xAxis4);
   
   rTruthAllPt_clone4->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone4->SetBetaAlpha(1);
   rTruthAllPt_clone4->SetBetaBeta(1);
   rTruthAllPt_clone4->SetWeight(1);
   rTruthAllPt_clone4->SetStatisticOption(1);
   rTruthAllPt_clone4->SetPosteriorMode(0);
   rTruthAllPt_clone4->SetShortestInterval(0);
   rTruthAllPt_clone4->SetUseWeightedEvents();
   rTruthAllPt_clone4->SetTotalEvents(0,0);
   rTruthAllPt_clone4->SetPassedEvents(0,0);
   rTruthAllPt_clone4->SetTotalEvents(1,11041);
   rTruthAllPt_clone4->SetPassedEvents(1,10565);
   rTruthAllPt_clone4->SetTotalEvents(2,5083);
   rTruthAllPt_clone4->SetPassedEvents(2,4887);
   rTruthAllPt_clone4->SetTotalEvents(3,2695);
   rTruthAllPt_clone4->SetPassedEvents(3,2606);
   rTruthAllPt_clone4->SetTotalEvents(4,1601);
   rTruthAllPt_clone4->SetPassedEvents(4,1530);
   rTruthAllPt_clone4->SetTotalEvents(5,1765);
   rTruthAllPt_clone4->SetPassedEvents(5,1697);
   rTruthAllPt_clone4->SetTotalEvents(6,894);
   rTruthAllPt_clone4->SetPassedEvents(6,858);
   rTruthAllPt_clone4->SetTotalEvents(7,534);
   rTruthAllPt_clone4->SetPassedEvents(7,522);
   rTruthAllPt_clone4->SetTotalEvents(8,1027);
   rTruthAllPt_clone4->SetPassedEvents(8,987);
   rTruthAllPt_clone4->SetTotalEvents(9,705);
   rTruthAllPt_clone4->SetPassedEvents(9,684);
   rTruthAllPt_clone4->SetTotalEvents(10,738);
   rTruthAllPt_clone4->SetPassedEvents(10,704);
   rTruthAllPt_clone4->SetTotalEvents(11,0);
   rTruthAllPt_clone4->SetPassedEvents(11,0);
   rTruthAllPt_clone4->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   rTruthAllPt_clone4->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   rTruthAllPt_clone4->SetMarkerColor(ci);
   rTruthAllPt_clone4->SetMarkerStyle(20);
   rTruthAllPt_clone4->SetMarkerSize(0.75);
   rTruthAllPt_clone4->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"uncertainty 15 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"MLP");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay15/D0.C <==
void D0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:28:32 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-3.372152,-0.2734177,2.703797,1.435443);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis21[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis21);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(16,300);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(16,108);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(17,379);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(17,154);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(18,425);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(18,184);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(19,526);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(19,236);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(20,650);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(20,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(21,886);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(21,434);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(22,1173);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(22,618);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(23,1888);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(23,1047);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(24,3748);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(24,2315);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(25,18161);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(25,14599);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(26,18541);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(26,15087);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(27,4038);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(27,2600);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(28,2120);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(28,1198);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(29,1240);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(29,661);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(30,949);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(30,488);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(31,684);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(31,321);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(32,593);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(32,260);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(33,463);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(33,197);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(34,395);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(34,154);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(35,365);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(35,139);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone21->Draw("ap");
   
   TLegend *leg = new TLegend(0.65,0.79,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.022);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.714","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.899","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.944","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.977","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis22[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis22);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(16,300);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(16,108);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(17,379);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(17,154);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(18,425);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(18,184);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(19,526);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(19,236);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(20,650);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(20,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(21,886);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(21,434);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(22,1173);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(22,618);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(23,1888);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(23,1047);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(24,3748);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(24,2315);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(25,18161);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(25,14599);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(26,18541);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(26,15087);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(27,4038);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(27,2600);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(28,2120);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(28,1198);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(29,1240);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(29,661);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(30,949);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(30,488);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(31,684);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(31,321);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(32,593);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(32,260);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(33,463);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(33,197);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(34,395);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(34,154);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(35,365);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(35,139);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->Draw("plsame");
   Double_t xAxis23[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23 = new TEfficiency("TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis23);
   
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetBetaBeta(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetWeight(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetStatisticOption(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetShortestInterval(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(16,298);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(16,203);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(17,375);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(17,250);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(18,419);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(18,296);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(19,518);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(19,374);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(20,643);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(20,463);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(21,874);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(21,661);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(22,1159);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(22,872);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(23,1861);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(23,1525);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(24,3703);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(24,3195);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(25,17927);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(25,17189);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(26,18281);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(26,17552);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(27,3988);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(27,3480);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(28,2086);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(28,1692);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(29,1226);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(29,938);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(30,939);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(30,676);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(31,680);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(31,470);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(32,582);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(32,403);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(33,457);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(33,311);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(34,391);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(34,250);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(35,353);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(35,224);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone23->Draw("plsame");
   Double_t xAxis24[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24 = new TEfficiency("TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis24);
   
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetBetaBeta(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetWeight(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetStatisticOption(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetShortestInterval(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(16,300);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(16,247);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(17,379);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(17,308);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(18,425);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(18,363);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(19,526);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(19,456);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(20,650);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(20,560);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(21,886);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(21,772);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(22,1173);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(22,1028);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(23,1888);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(23,1706);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(24,3748);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(24,3472);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(25,18161);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(25,17686);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(26,18541);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(26,18051);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(27,4038);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(27,3757);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(28,2120);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(28,1920);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(29,1240);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(29,1078);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(30,949);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(30,814);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(31,684);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(31,581);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(32,593);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(32,517);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(33,463);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(33,392);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(34,395);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(34,318);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(35,365);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(35,298);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone24->Draw("plsame");
   Double_t xAxis25[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25 = new TEfficiency("TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis25);
   
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetBetaBeta(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetWeight(1);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetStatisticOption(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetShortestInterval(0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(16,300);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(16,287);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(17,379);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(17,366);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(18,425);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(18,407);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(19,526);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(19,503);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(20,650);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(20,626);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(21,886);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(21,857);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(22,1173);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(22,1136);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(23,1888);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(23,1830);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(24,3748);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(24,3646);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(25,18161);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(25,17871);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(26,18541);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(26,18243);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(27,4038);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(27,3916);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(28,2120);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(28,2057);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(29,1240);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(29,1193);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(30,949);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(30,908);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(31,684);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(31,656);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(32,593);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(32,564);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(33,463);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(33,439);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(34,395);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(34,379);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(35,365);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(35,343);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetFillColor(19);

   ci = TColor::GetColor("#ecb01f");
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetLineColor(ci);

   ci = TColor::GetColor("#ecb01f");
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone25->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"uncertainty 15 mm*");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"*ESN uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay15/Z0.C <==
void Z0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:28:32 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-252.9114,-0.2734177,202.7848,1.435443);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis16[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis16);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(16,157);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(16,52);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(17,276);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(17,122);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(18,362);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(18,178);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(19,539);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(19,275);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(20,866);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(20,470);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(21,882);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(21,496);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(22,1252);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(22,775);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(23,1719);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(23,1155);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(24,2202);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(24,1544);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(25,2781);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(25,1931);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(26,3147);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(26,2366);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(27,3282);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(27,2483);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(28,3658);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(28,2817);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(29,3794);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(29,2954);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(30,3825);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(30,3005);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(31,3998);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(31,3116);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(32,3791);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(32,3016);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(33,3569);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(33,2764);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(34,3489);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(34,2630);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(35,2923);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(35,2178);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(36,2540);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(36,1784);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(37,2208);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(37,1511);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(38,1577);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(38,972);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(39,1559);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(39,928);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(40,1052);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(40,588);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(41,729);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(41,359);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(42,504);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(42,239);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(43,398);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(43,182);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(44,254);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(44,115);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(45,191);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(45,77);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->Draw("ap");
   
   TLegend *leg = new TLegend(0.65,0.79,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.022);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.714","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.899","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.944","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.977","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis17[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis17);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(16,157);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(16,52);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(17,276);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(17,122);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(18,362);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(18,178);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(19,539);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(19,275);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(20,866);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(20,470);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(21,882);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(21,496);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(22,1252);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(22,775);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(23,1719);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(23,1155);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(24,2202);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(24,1544);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(25,2781);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(25,1931);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(26,3147);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(26,2366);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(27,3282);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(27,2483);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(28,3658);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(28,2817);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(29,3794);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(29,2954);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(30,3825);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(30,3005);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(31,3998);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(31,3116);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(32,3791);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(32,3016);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(33,3569);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(33,2764);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(34,3489);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(34,2630);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(35,2923);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(35,2178);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(36,2540);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(36,1784);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(37,2208);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(37,1511);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(38,1577);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(38,972);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(39,1559);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(39,928);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(40,1052);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(40,588);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(41,729);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(41,359);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(42,504);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(42,239);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(43,398);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(43,182);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(44,254);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(44,115);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(45,191);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(45,77);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->Draw("plsame");
   Double_t xAxis18[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18 = new TEfficiency("TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis18);
   
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetWeight(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(16,156);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(16,141);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(17,275);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(17,258);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(18,353);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(18,342);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(19,539);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(19,494);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(20,845);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(20,761);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(21,876);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(21,791);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(22,1240);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(22,1108);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(23,1705);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(23,1565);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(24,2182);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(24,1991);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(25,2734);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(25,2433);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(26,3129);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(26,2789);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(27,3241);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(27,2887);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(28,3623);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(28,3256);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(29,3738);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(29,3353);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(30,3770);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(30,3404);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(31,3961);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(31,3538);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(32,3740);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(32,3372);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(33,3531);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(33,3164);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(34,3434);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(34,3075);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(35,2872);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(35,2605);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(36,2491);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(36,2211);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(37,2170);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(37,1976);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(38,1545);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(38,1359);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(39,1530);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(39,1389);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(40,1047);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(40,927);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(41,707);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(41,618);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(42,491);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(42,449);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(43,395);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(43,357);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(44,250);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(44,232);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(45,190);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(45,179);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone18->Draw("plsame");
   Double_t xAxis19[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19 = new TEfficiency("TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis19);
   
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetWeight(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(16,157);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(16,149);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(17,276);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(17,268);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(18,362);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(18,355);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(19,539);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(19,520);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(20,866);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(20,824);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(21,882);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(21,836);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(22,1252);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(22,1196);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(23,1719);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(23,1649);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(24,2202);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(24,2113);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(25,2781);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(25,2647);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(26,3147);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(26,3000);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(27,3282);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(27,3117);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(28,3658);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(28,3468);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(29,3794);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(29,3613);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(30,3825);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(30,3641);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(31,3998);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(31,3763);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(32,3791);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(32,3569);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(33,3569);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(33,3356);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(34,3489);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(34,3256);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(35,2923);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(35,2760);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(36,2540);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(36,2367);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(37,2208);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(37,2074);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(38,1577);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(38,1438);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(39,1559);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(39,1455);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(40,1052);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(40,972);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(41,729);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(41,668);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(42,504);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(42,463);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(43,398);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(43,367);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(44,254);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(44,240);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(45,191);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(45,180);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone19->Draw("plsame");
   Double_t xAxis20[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20 = new TEfficiency("TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis20);
   
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetWeight(1);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(16,157);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(16,153);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(17,276);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(17,271);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(18,362);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(18,360);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(19,539);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(19,529);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(20,866);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(20,849);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(21,882);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(21,863);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(22,1252);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(22,1230);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(23,1719);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(23,1691);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(24,2202);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(24,2152);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(25,2781);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(25,2712);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(26,3147);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(26,3059);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(27,3282);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(27,3225);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(28,3658);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(28,3567);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(29,3794);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(29,3720);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(30,3825);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(30,3747);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(31,3998);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(31,3901);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(32,3791);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(32,3707);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(33,3569);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(33,3481);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(34,3489);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(34,3408);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(35,2923);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(35,2874);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(36,2540);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(36,2478);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(37,2208);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(37,2168);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(38,1577);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(38,1516);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(39,1559);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(39,1538);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(40,1052);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(40,1023);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(41,729);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(41,699);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(42,504);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(42,487);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(43,398);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(43,385);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(44,254);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(44,247);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(45,191);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(45,187);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetFillColor(19);

   ci = TColor::GetColor("#ecb01f");
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetLineColor(ci);

   ci = TColor::GetColor("#ecb01f");
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone20->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"uncertainty 15 mm*");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"*ESN uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay15/eta.C <==
void eta()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:28:32 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.213975,-0.2734177,0.9733671,1.435443);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis6[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis6);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(20,4482);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(20,2695);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(21,5105);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(21,3389);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(22,4917);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(22,3587);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(23,4879);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(23,3783);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(24,4676);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(24,3633);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(25,4586);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(25,3511);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(26,4775);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(26,3689);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(27,4781);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(27,3698);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(28,4724);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(28,3497);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(29,5009);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(29,3621);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(30,5085);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(30,3300);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(31,4505);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(31,2679);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone6->Draw("ap");
   
   TLegend *leg = new TLegend(0.65,0.79,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.022);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.714","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.899","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.944","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.977","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis7[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis7);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(20,4482);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(20,2695);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(21,5105);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(21,3389);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(22,4917);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(22,3587);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(23,4879);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(23,3783);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(24,4676);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(24,3633);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(25,4586);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(25,3511);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(26,4775);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(26,3689);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(27,4781);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(27,3698);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(28,4724);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(28,3497);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(29,5009);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(29,3621);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(30,5085);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(30,3300);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(31,4505);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(31,2679);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->Draw("plsame");
   Double_t xAxis8[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8 = new TEfficiency("TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis8);
   
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetBetaBeta(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetWeight(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetStatisticOption(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetShortestInterval(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(20,4432);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(20,4028);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(21,5037);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(21,4550);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(22,4850);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(22,4355);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(23,4811);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(23,4329);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(24,4611);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(24,4172);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(25,4512);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(25,4014);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(26,4703);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(26,4251);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(27,4723);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(27,4240);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(28,4667);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(28,4165);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(29,4940);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(29,4434);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(30,5022);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(30,4515);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(31,4452);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(31,3971);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone8->Draw("plsame");
   Double_t xAxis9[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9 = new TEfficiency("TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis9);
   
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetBetaBeta(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetWeight(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetStatisticOption(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetShortestInterval(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(20,4482);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(20,4221);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(21,5105);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(21,4803);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(22,4917);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(22,4593);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(23,4879);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(23,4582);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(24,4676);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(24,4366);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(25,4586);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(25,4257);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(26,4775);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(26,4484);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(27,4781);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(27,4539);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(28,4724);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(28,4483);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(29,5009);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(29,4785);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(30,5085);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(30,4873);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(31,4505);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(31,4338);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone9->Draw("plsame");
   Double_t xAxis10[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10 = new TEfficiency("TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis10);
   
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetBetaBeta(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetWeight(1);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetStatisticOption(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetShortestInterval(0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(20,4482);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(20,4373);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(21,5105);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(21,4998);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(22,4917);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(22,4807);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(23,4879);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(23,4776);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(24,4676);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(24,4568);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(25,4586);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(25,4459);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(26,4775);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(26,4666);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(27,4781);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(27,4683);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(28,4724);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(28,4601);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(29,5009);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(29,4899);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(30,5085);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(30,4988);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(31,4505);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(31,4409);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetFillColor(19);

   ci = TColor::GetColor("#ecb01f");
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetLineColor(ci);

   ci = TColor::GetColor("#ecb01f");
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone10->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"uncertainty 15 mm*");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"*ESN uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay15/phi.C <==
void phi()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:28:32 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-5.294278,-0.2734177,4.244962,1.435443);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis11[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis11);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(0,12);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(0,9);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(1,1145);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(1,916);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(2,1050);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(2,831);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(3,1297);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(3,1028);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(4,1140);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(4,848);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(5,1089);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(5,764);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(6,1201);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(6,815);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(7,1144);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(7,747);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(8,1090);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(8,745);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(9,1348);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(9,912);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(10,1071);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(10,742);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(11,1164);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(11,826);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(12,1238);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(12,895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(13,1136);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(13,752);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(14,1197);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(14,783);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(15,1257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(15,838);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(16,1039);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(16,726);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(17,1237);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(17,825);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(18,1115);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(18,767);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(19,1099);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(19,747);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(20,1177);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(20,851);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(21,1102);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(21,812);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(22,1143);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(22,845);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(23,1099);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(23,855);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(24,1104);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(24,859);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(25,1250);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(25,985);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(26,1114);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(26,850);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(27,1021);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(27,761);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(28,1130);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(28,826);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(29,1025);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(29,706);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(30,1057);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(30,710);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(31,1217);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(31,806);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(32,1089);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(32,684);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(33,1125);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(33,694);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(34,1268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(34,858);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(35,1048);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(35,672);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(36,1204);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(36,876);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(37,1196);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(37,841);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(38,1113);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(38,824);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(39,1180);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(39,865);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(40,1261);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(40,902);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(41,1028);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(41,700);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(42,1183);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(42,788);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(43,1026);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(43,716);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(44,1177);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(44,799);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(45,1191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(45,844);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(46,1182);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(46,881);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(47,1167);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(47,926);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(48,1161);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(48,927);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(49,1196);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(49,955);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(50,1207);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(50,940);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(51,14);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(51,8);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->Draw("ap");
   
   TLegend *leg = new TLegend(0.65,0.79,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.022);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.714","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.899","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.944","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.977","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis12[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis12);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(0,12);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(0,9);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(1,1145);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(1,916);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(2,1050);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(2,831);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(3,1297);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(3,1028);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(4,1140);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(4,848);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(5,1089);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(5,764);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(6,1201);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(6,815);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(7,1144);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(7,747);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(8,1090);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(8,745);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(9,1348);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(9,912);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(10,1071);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(10,742);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(11,1164);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(11,826);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(12,1238);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(12,895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(13,1136);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(13,752);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(14,1197);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(14,783);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(15,1257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(15,838);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(16,1039);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(16,726);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(17,1237);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(17,825);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(18,1115);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(18,767);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(19,1099);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(19,747);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(20,1177);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(20,851);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(21,1102);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(21,812);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(22,1143);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(22,845);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(23,1099);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(23,855);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(24,1104);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(24,859);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(25,1250);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(25,985);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(26,1114);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(26,850);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(27,1021);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(27,761);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(28,1130);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(28,826);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(29,1025);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(29,706);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(30,1057);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(30,710);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(31,1217);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(31,806);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(32,1089);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(32,684);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(33,1125);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(33,694);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(34,1268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(34,858);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(35,1048);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(35,672);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(36,1204);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(36,876);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(37,1196);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(37,841);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(38,1113);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(38,824);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(39,1180);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(39,865);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(40,1261);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(40,902);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(41,1028);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(41,700);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(42,1183);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(42,788);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(43,1026);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(43,716);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(44,1177);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(44,799);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(45,1191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(45,844);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(46,1182);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(46,881);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(47,1167);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(47,926);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(48,1161);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(48,927);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(49,1196);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(49,955);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(50,1207);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(50,940);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(51,14);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(51,8);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->Draw("plsame");
   Double_t xAxis13[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13 = new TEfficiency("TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis13);
   
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetWeight(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(0,12);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(0,10);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(1,1128);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(1,1019);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(2,1034);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(2,927);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(3,1279);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(3,1167);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(4,1130);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(4,1014);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(5,1075);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(5,951);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(6,1183);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(6,1041);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(7,1129);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(7,1026);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(8,1080);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(8,998);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(9,1326);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(9,1179);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(10,1056);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(10,958);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(11,1145);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(11,1031);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(12,1226);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(12,1086);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(13,1110);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(13,974);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(14,1185);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(14,1056);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(15,1242);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(15,1083);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(16,1027);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(16,915);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(17,1217);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(17,1095);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(18,1107);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(18,980);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(19,1079);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(19,970);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(20,1163);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(20,1063);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(21,1095);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(21,960);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(22,1127);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(22,1000);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(23,1079);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(23,1007);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(24,1082);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(24,999);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(25,1232);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(25,1142);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(26,1107);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(26,1011);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(27,1007);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(27,903);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(28,1116);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(28,995);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(29,1010);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(29,915);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(30,1042);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(30,934);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(31,1194);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(31,1062);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(32,1075);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(32,938);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(33,1113);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(33,1001);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(34,1247);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(34,1117);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(35,1033);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(35,915);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(36,1195);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(36,1094);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(37,1184);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(37,1046);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(38,1096);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(38,996);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(39,1169);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(39,1075);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(40,1246);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(40,1153);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(41,1008);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(41,906);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(42,1170);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(42,1055);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(43,1012);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(43,909);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(44,1159);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(44,1046);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(45,1171);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(45,1047);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(46,1169);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(46,1033);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(47,1153);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(47,1035);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(48,1146);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(48,1023);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(49,1179);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(49,1074);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(50,1197);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(50,1077);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(51,14);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(51,13);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone13->Draw("plsame");
   Double_t xAxis14[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14 = new TEfficiency("TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis14);
   
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetWeight(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(0,12);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(0,10);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(1,1145);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(1,1087);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(2,1050);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(2,995);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(3,1297);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(3,1256);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(4,1140);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(4,1097);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(5,1089);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(5,1052);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(6,1201);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(6,1138);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(7,1144);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(7,1083);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(8,1090);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(8,1029);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(9,1348);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(9,1225);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(10,1071);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(10,977);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(11,1164);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(11,1064);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(12,1238);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(12,1135);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(13,1136);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(13,1060);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(14,1197);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(14,1130);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(15,1257);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(15,1196);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(16,1039);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(16,975);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(17,1237);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(17,1162);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(18,1115);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(18,1044);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(19,1099);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(19,1060);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(20,1177);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(20,1134);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(21,1102);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(21,1051);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(22,1143);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(22,1091);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(23,1099);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(23,1054);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(24,1104);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(24,1060);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(25,1250);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(25,1198);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(26,1114);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(26,1059);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(27,1021);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(27,958);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(28,1130);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(28,1043);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(29,1025);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(29,952);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(30,1057);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(30,983);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(31,1217);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(31,1136);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(32,1089);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(32,1017);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(33,1125);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(33,1074);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(34,1268);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(34,1200);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(35,1048);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(35,995);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(36,1204);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(36,1147);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(37,1196);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(37,1124);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(38,1113);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(38,1070);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(39,1180);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(39,1143);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(40,1261);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(40,1209);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(41,1028);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(41,971);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(42,1183);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(42,1118);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(43,1026);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(43,959);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(44,1177);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(44,1106);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(45,1191);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(45,1119);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(46,1182);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(46,1110);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(47,1167);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(47,1102);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(48,1161);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(48,1088);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(49,1196);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(49,1143);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(50,1207);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(50,1122);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(51,14);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(51,13);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone14->Draw("plsame");
   Double_t xAxis15[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15 = new TEfficiency("TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis15);
   
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetWeight(1);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(0,12);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(0,12);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(1,1145);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(1,1131);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(2,1050);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(2,1029);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(3,1297);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(3,1276);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(4,1140);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(4,1112);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(5,1089);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(5,1066);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(6,1201);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(6,1170);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(7,1144);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(7,1106);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(8,1090);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(8,1068);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(9,1348);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(9,1322);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(10,1071);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(10,1034);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(11,1164);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(11,1134);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(12,1238);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(12,1206);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(13,1136);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(13,1099);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(14,1197);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(14,1166);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(15,1257);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(15,1222);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(16,1039);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(16,1001);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(17,1237);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(17,1209);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(18,1115);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(18,1092);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(19,1099);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(19,1087);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(20,1177);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(20,1154);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(21,1102);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(21,1070);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(22,1143);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(22,1101);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(23,1099);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(23,1074);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(24,1104);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(24,1082);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(25,1250);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(25,1228);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(26,1114);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(26,1092);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(27,1021);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(27,997);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(28,1130);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(28,1109);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(29,1025);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(29,1003);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(30,1057);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(30,1039);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(31,1217);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(31,1192);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(32,1089);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(32,1064);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(33,1125);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(33,1098);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(34,1268);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(34,1232);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(35,1048);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(35,1027);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(36,1204);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(36,1170);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(37,1196);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(37,1157);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(38,1113);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(38,1092);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(39,1180);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(39,1160);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(40,1261);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(40,1226);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(41,1028);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(41,996);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(42,1183);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(42,1162);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(43,1026);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(43,1012);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(44,1177);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(44,1158);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(45,1191);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(45,1174);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(46,1182);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(46,1166);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(47,1167);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(47,1148);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(48,1161);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(48,1139);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(49,1196);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(49,1170);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(50,1207);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(50,1179);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetTotalEvents(51,14);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetPassedEvents(51,14);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetFillColor(19);

   ci = TColor::GetColor("#ecb01f");
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetLineColor(ci);

   ci = TColor::GetColor("#ecb01f");
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_15.000000_minNHits_7_NN_0.100000_HW_8_clone15->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"uncertainty 15 mm*");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"*ESN uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay15/pt.C <==
void pt()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 11:28:32 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.4683914,-0.2734177,2.173071,1.435443);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone1 = new TEfficiency("rTruthAllPt_clone","",10,xAxis1);
   
   rTruthAllPt_clone1->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone1->SetBetaAlpha(1);
   rTruthAllPt_clone1->SetBetaBeta(1);
   rTruthAllPt_clone1->SetWeight(1);
   rTruthAllPt_clone1->SetStatisticOption(1);
   rTruthAllPt_clone1->SetPosteriorMode(0);
   rTruthAllPt_clone1->SetShortestInterval(0);
   rTruthAllPt_clone1->SetUseWeightedEvents();
   rTruthAllPt_clone1->SetTotalEvents(0,0);
   rTruthAllPt_clone1->SetPassedEvents(0,0);
   rTruthAllPt_clone1->SetTotalEvents(1,27531);
   rTruthAllPt_clone1->SetPassedEvents(1,19217);
   rTruthAllPt_clone1->SetTotalEvents(2,11429);
   rTruthAllPt_clone1->SetPassedEvents(2,8514);
   rTruthAllPt_clone1->SetTotalEvents(3,5754);
   rTruthAllPt_clone1->SetPassedEvents(3,4300);
   rTruthAllPt_clone1->SetTotalEvents(4,3223);
   rTruthAllPt_clone1->SetPassedEvents(4,2400);
   rTruthAllPt_clone1->SetTotalEvents(5,3321);
   rTruthAllPt_clone1->SetPassedEvents(5,2406);
   rTruthAllPt_clone1->SetTotalEvents(6,1561);
   rTruthAllPt_clone1->SetPassedEvents(6,1111);
   rTruthAllPt_clone1->SetTotalEvents(7,890);
   rTruthAllPt_clone1->SetPassedEvents(7,605);
   rTruthAllPt_clone1->SetTotalEvents(8,1627);
   rTruthAllPt_clone1->SetPassedEvents(8,1120);
   rTruthAllPt_clone1->SetTotalEvents(9,1114);
   rTruthAllPt_clone1->SetPassedEvents(9,731);
   rTruthAllPt_clone1->SetTotalEvents(10,1072);
   rTruthAllPt_clone1->SetPassedEvents(10,677);
   rTruthAllPt_clone1->SetTotalEvents(11,0);
   rTruthAllPt_clone1->SetPassedEvents(11,0);
   rTruthAllPt_clone1->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetMarkerColor(ci);
   rTruthAllPt_clone1->SetMarkerStyle(20);
   rTruthAllPt_clone1->SetMarkerSize(0.75);
   rTruthAllPt_clone1->Draw("ap");
   
   TLegend *leg = new TLegend(0.65,0.79,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.022);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("rTruthAllPt_clone","ESN ave. 0.714","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","MLP ave. 0.899","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","RNN ave. 0.944","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","biRNN ave. 0.977","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis2[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone2 = new TEfficiency("rTruthAllPt_clone","",10,xAxis2);
   
   rTruthAllPt_clone2->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone2->SetBetaAlpha(1);
   rTruthAllPt_clone2->SetBetaBeta(1);
   rTruthAllPt_clone2->SetWeight(1);
   rTruthAllPt_clone2->SetStatisticOption(1);
   rTruthAllPt_clone2->SetPosteriorMode(0);
   rTruthAllPt_clone2->SetShortestInterval(0);
   rTruthAllPt_clone2->SetUseWeightedEvents();
   rTruthAllPt_clone2->SetTotalEvents(0,0);
   rTruthAllPt_clone2->SetPassedEvents(0,0);
   rTruthAllPt_clone2->SetTotalEvents(1,27531);
   rTruthAllPt_clone2->SetPassedEvents(1,19217);
   rTruthAllPt_clone2->SetTotalEvents(2,11429);
   rTruthAllPt_clone2->SetPassedEvents(2,8514);
   rTruthAllPt_clone2->SetTotalEvents(3,5754);
   rTruthAllPt_clone2->SetPassedEvents(3,4300);
   rTruthAllPt_clone2->SetTotalEvents(4,3223);
   rTruthAllPt_clone2->SetPassedEvents(4,2400);
   rTruthAllPt_clone2->SetTotalEvents(5,3321);
   rTruthAllPt_clone2->SetPassedEvents(5,2406);
   rTruthAllPt_clone2->SetTotalEvents(6,1561);
   rTruthAllPt_clone2->SetPassedEvents(6,1111);
   rTruthAllPt_clone2->SetTotalEvents(7,890);
   rTruthAllPt_clone2->SetPassedEvents(7,605);
   rTruthAllPt_clone2->SetTotalEvents(8,1627);
   rTruthAllPt_clone2->SetPassedEvents(8,1120);
   rTruthAllPt_clone2->SetTotalEvents(9,1114);
   rTruthAllPt_clone2->SetPassedEvents(9,731);
   rTruthAllPt_clone2->SetTotalEvents(10,1072);
   rTruthAllPt_clone2->SetPassedEvents(10,677);
   rTruthAllPt_clone2->SetTotalEvents(11,0);
   rTruthAllPt_clone2->SetPassedEvents(11,0);
   rTruthAllPt_clone2->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetMarkerColor(ci);
   rTruthAllPt_clone2->SetMarkerStyle(20);
   rTruthAllPt_clone2->SetMarkerSize(0.75);
   rTruthAllPt_clone2->Draw("plsame");
   Double_t xAxis3[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone3 = new TEfficiency("rTruthAllPt_clone","",10,xAxis3);
   
   rTruthAllPt_clone3->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone3->SetBetaAlpha(1);
   rTruthAllPt_clone3->SetBetaBeta(1);
   rTruthAllPt_clone3->SetWeight(1);
   rTruthAllPt_clone3->SetStatisticOption(1);
   rTruthAllPt_clone3->SetPosteriorMode(0);
   rTruthAllPt_clone3->SetShortestInterval(0);
   rTruthAllPt_clone3->SetUseWeightedEvents();
   rTruthAllPt_clone3->SetTotalEvents(0,0);
   rTruthAllPt_clone3->SetPassedEvents(0,0);
   rTruthAllPt_clone3->SetTotalEvents(1,27173);
   rTruthAllPt_clone3->SetPassedEvents(1,24317);
   rTruthAllPt_clone3->SetTotalEvents(2,11266);
   rTruthAllPt_clone3->SetPassedEvents(2,10282);
   rTruthAllPt_clone3->SetTotalEvents(3,5681);
   rTruthAllPt_clone3->SetPassedEvents(3,5182);
   rTruthAllPt_clone3->SetTotalEvents(4,3180);
   rTruthAllPt_clone3->SetPassedEvents(4,2881);
   rTruthAllPt_clone3->SetTotalEvents(5,3267);
   rTruthAllPt_clone3->SetPassedEvents(5,2929);
   rTruthAllPt_clone3->SetTotalEvents(6,1540);
   rTruthAllPt_clone3->SetPassedEvents(6,1367);
   rTruthAllPt_clone3->SetTotalEvents(7,877);
   rTruthAllPt_clone3->SetPassedEvents(7,767);
   rTruthAllPt_clone3->SetTotalEvents(8,1610);
   rTruthAllPt_clone3->SetPassedEvents(8,1426);
   rTruthAllPt_clone3->SetTotalEvents(9,1102);
   rTruthAllPt_clone3->SetPassedEvents(9,970);
   rTruthAllPt_clone3->SetTotalEvents(10,1062);
   rTruthAllPt_clone3->SetPassedEvents(10,902);
   rTruthAllPt_clone3->SetTotalEvents(11,0);
   rTruthAllPt_clone3->SetPassedEvents(11,0);
   rTruthAllPt_clone3->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetMarkerColor(ci);
   rTruthAllPt_clone3->SetMarkerStyle(20);
   rTruthAllPt_clone3->SetMarkerSize(0.75);
   rTruthAllPt_clone3->Draw("plsame");
   Double_t xAxis4[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone4 = new TEfficiency("rTruthAllPt_clone","",10,xAxis4);
   
   rTruthAllPt_clone4->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone4->SetBetaAlpha(1);
   rTruthAllPt_clone4->SetBetaBeta(1);
   rTruthAllPt_clone4->SetWeight(1);
   rTruthAllPt_clone4->SetStatisticOption(1);
   rTruthAllPt_clone4->SetPosteriorMode(0);
   rTruthAllPt_clone4->SetShortestInterval(0);
   rTruthAllPt_clone4->SetUseWeightedEvents();
   rTruthAllPt_clone4->SetTotalEvents(0,0);
   rTruthAllPt_clone4->SetPassedEvents(0,0);
   rTruthAllPt_clone4->SetTotalEvents(1,27531);
   rTruthAllPt_clone4->SetPassedEvents(1,26040);
   rTruthAllPt_clone4->SetTotalEvents(2,11429);
   rTruthAllPt_clone4->SetPassedEvents(2,10868);
   rTruthAllPt_clone4->SetTotalEvents(3,5754);
   rTruthAllPt_clone4->SetPassedEvents(3,5442);
   rTruthAllPt_clone4->SetTotalEvents(4,3223);
   rTruthAllPt_clone4->SetPassedEvents(4,3045);
   rTruthAllPt_clone4->SetTotalEvents(5,3321);
   rTruthAllPt_clone4->SetPassedEvents(5,3121);
   rTruthAllPt_clone4->SetTotalEvents(6,1561);
   rTruthAllPt_clone4->SetPassedEvents(6,1454);
   rTruthAllPt_clone4->SetTotalEvents(7,890);
   rTruthAllPt_clone4->SetPassedEvents(7,821);
   rTruthAllPt_clone4->SetTotalEvents(8,1627);
   rTruthAllPt_clone4->SetPassedEvents(8,1509);
   rTruthAllPt_clone4->SetTotalEvents(9,1114);
   rTruthAllPt_clone4->SetPassedEvents(9,1030);
   rTruthAllPt_clone4->SetTotalEvents(10,1072);
   rTruthAllPt_clone4->SetPassedEvents(10,992);
   rTruthAllPt_clone4->SetTotalEvents(11,0);
   rTruthAllPt_clone4->SetPassedEvents(11,0);
   rTruthAllPt_clone4->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   rTruthAllPt_clone4->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   rTruthAllPt_clone4->SetMarkerColor(ci);
   rTruthAllPt_clone4->SetMarkerStyle(20);
   rTruthAllPt_clone4->SetMarkerSize(0.75);
   rTruthAllPt_clone4->Draw("plsame");
   Double_t xAxis5[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone5 = new TEfficiency("rTruthAllPt_clone","",10,xAxis5);
   
   rTruthAllPt_clone5->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone5->SetBetaAlpha(1);
   rTruthAllPt_clone5->SetBetaBeta(1);
   rTruthAllPt_clone5->SetWeight(1);
   rTruthAllPt_clone5->SetStatisticOption(1);
   rTruthAllPt_clone5->SetPosteriorMode(0);
   rTruthAllPt_clone5->SetShortestInterval(0);
   rTruthAllPt_clone5->SetUseWeightedEvents();
   rTruthAllPt_clone5->SetTotalEvents(0,0);
   rTruthAllPt_clone5->SetPassedEvents(0,0);
   rTruthAllPt_clone5->SetTotalEvents(1,27531);
   rTruthAllPt_clone5->SetPassedEvents(1,26915);
   rTruthAllPt_clone5->SetTotalEvents(2,11429);
   rTruthAllPt_clone5->SetPassedEvents(2,11196);
   rTruthAllPt_clone5->SetTotalEvents(3,5754);
   rTruthAllPt_clone5->SetPassedEvents(3,5630);
   rTruthAllPt_clone5->SetTotalEvents(4,3223);
   rTruthAllPt_clone5->SetPassedEvents(4,3156);
   rTruthAllPt_clone5->SetTotalEvents(5,3321);
   rTruthAllPt_clone5->SetPassedEvents(5,3235);
   rTruthAllPt_clone5->SetTotalEvents(6,1561);
   rTruthAllPt_clone5->SetPassedEvents(6,1513);
   rTruthAllPt_clone5->SetTotalEvents(7,890);
   rTruthAllPt_clone5->SetPassedEvents(7,868);
   rTruthAllPt_clone5->SetTotalEvents(8,1627);
   rTruthAllPt_clone5->SetPassedEvents(8,1581);
   rTruthAllPt_clone5->SetTotalEvents(9,1114);
   rTruthAllPt_clone5->SetPassedEvents(9,1087);
   rTruthAllPt_clone5->SetTotalEvents(10,1072);
   rTruthAllPt_clone5->SetPassedEvents(10,1044);
   rTruthAllPt_clone5->SetTotalEvents(11,0);
   rTruthAllPt_clone5->SetPassedEvents(11,0);
   rTruthAllPt_clone5->SetFillColor(19);

   ci = TColor::GetColor("#ecb01f");
   rTruthAllPt_clone5->SetLineColor(ci);

   ci = TColor::GetColor("#ecb01f");
   rTruthAllPt_clone5->SetMarkerColor(ci);
   rTruthAllPt_clone5->SetMarkerStyle(20);
   rTruthAllPt_clone5->SetMarkerSize(0.75);
   rTruthAllPt_clone5->Draw("plsame");
   TLatex *   tex = new TLatex(0.19,0.875,"ACTS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3527477,0.875,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.835,"uncertainty 15 mm*");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.8,"*ESN uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay20/D0.C <==
void D0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:53:09 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-3.372152,-0.2936709,2.703797,1.541772);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis25[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis25);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(16,103);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(16,24);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(17,109);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(17,29);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(18,157);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(18,43);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(19,187);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(19,76);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(20,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(20,75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(21,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(21,100);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(22,324);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(22,132);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(23,568);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(23,242);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(24,1015);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(24,538);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(25,3995);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(25,3092);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(26,4150);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(26,3244);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(27,1207);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(27,663);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(28,678);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(28,315);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(29,379);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(29,158);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(30,291);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(30,113);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(31,229);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(31,78);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(32,192);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(32,62);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(33,133);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(33,35);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(34,134);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(34,38);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(35,130);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(35,36);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#76ab2f");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone25->Draw("ap");
   
   TLegend *leg = new TLegend(0.62,0.75,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.028);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllD0_NN_0.200000_HW_5_clone","HT ave. 0.999","l");

   ci = TColor::GetColor("#ff4df4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.981","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.922","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.628","l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis26[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis26);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(16,103);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(16,24);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(17,109);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(17,29);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(18,157);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(18,43);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(19,187);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(19,76);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(20,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(20,75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(21,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(21,100);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(22,324);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(22,132);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(23,568);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(23,242);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(24,1015);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(24,538);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(25,3995);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(25,3092);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(26,4150);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(26,3244);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(27,1207);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(27,663);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(28,678);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(28,315);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(29,379);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(29,158);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(30,291);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(30,113);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(31,229);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(31,78);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(32,192);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(32,62);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(33,133);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(33,35);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(34,134);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(34,38);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(35,130);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(35,36);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetFillColor(19);

   ci = TColor::GetColor("#76ab2f");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone26->Draw("plsame");
   Double_t xAxis27[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_NN_0.200000_HW_5_clone27 = new TEfficiency("TruthAllD0_NN_0.200000_HW_5_clone","",50,xAxis27);
   
   TruthAllD0_NN_0.200000_HW_5_clone27->SetConfidenceLevel(0.6826895);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetBetaAlpha(1);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetBetaBeta(1);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetWeight(1);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetStatisticOption(0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPosteriorMode(0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetShortestInterval(0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(0,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(0,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(1,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(1,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(2,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(2,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(3,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(3,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(4,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(4,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(5,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(5,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(6,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(6,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(7,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(7,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(8,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(8,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(9,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(9,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(10,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(10,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(11,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(11,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(12,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(12,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(13,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(13,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(14,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(14,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(15,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(15,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(16,168);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(16,168);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(17,207);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(17,204);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(18,262);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(18,261);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(19,306);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(19,305);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(20,371);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(20,370);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(21,525);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(21,524);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(22,689);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(22,688);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(23,1107);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(23,1105);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(24,1991);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(24,1989);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(25,9954);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(25,9950);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(26,10010);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(26,10006);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(27,2128);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(27,2126);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(28,1158);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(28,1155);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(29,753);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(29,753);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(30,588);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(30,587);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(31,424);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(31,419);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(32,322);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(32,320);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(33,276);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(33,273);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(34,255);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(34,254);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(35,205);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(35,204);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(36,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(36,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(37,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(37,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(38,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(38,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(39,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(39,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(40,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(40,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(41,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(41,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(42,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(42,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(43,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(43,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(44,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(44,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(45,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(45,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(46,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(46,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(47,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(47,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(48,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(48,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(49,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(49,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(50,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(50,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetTotalEvents(51,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetPassedEvents(51,0);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetFillColor(19);

   ci = TColor::GetColor("#ff4df4");
   TruthAllD0_NN_0.200000_HW_5_clone27->SetLineColor(ci);

   ci = TColor::GetColor("#ff4df4");
   TruthAllD0_NN_0.200000_HW_5_clone27->SetMarkerColor(ci);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetMarkerStyle(20);
   TruthAllD0_NN_0.200000_HW_5_clone27->SetMarkerSize(0.75);
   TruthAllD0_NN_0.200000_HW_5_clone27->Draw("plsame");
   Double_t xAxis28[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis28);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(16,103);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(16,77);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(17,109);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(17,89);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(18,157);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(18,130);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(19,187);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(19,156);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(20,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(20,184);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(21,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(21,228);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(22,324);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(22,279);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(23,568);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(23,504);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(24,1015);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(24,929);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(25,3995);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(25,3889);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(26,4150);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(26,4012);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(27,1207);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(27,1108);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(28,678);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(28,612);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(29,379);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(29,311);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(30,291);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(30,224);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(31,229);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(31,175);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(32,192);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(32,146);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(33,133);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(33,102);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(34,134);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(34,100);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(35,130);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(35,93);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone28->Draw("plsame");
   Double_t xAxis29[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis29);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(16,101);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(16,97);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(17,104);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(17,97);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(18,154);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(18,145);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(19,186);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(19,176);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(20,218);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(20,209);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(21,276);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(21,263);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(22,320);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(22,303);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(23,563);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(23,544);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(24,1003);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(24,969);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(25,3953);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(25,3899);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(26,4091);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(26,4020);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(27,1195);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(27,1156);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(28,668);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(28,652);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(29,375);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(29,355);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(30,289);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(30,268);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(31,227);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(31,210);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(32,190);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(32,176);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(33,132);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(33,128);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(34,133);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(34,124);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(35,126);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(35,116);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone29->Draw("plsame");
   Double_t xAxis30[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis30);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(16,103);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(16,103);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(17,109);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(17,106);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(18,157);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(18,153);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(19,187);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(19,181);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(20,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(20,215);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(21,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(21,273);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(22,324);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(22,319);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(23,568);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(23,552);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(24,1015);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(24,994);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(25,3995);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(25,3946);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(26,4150);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(26,4089);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(27,1207);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(27,1182);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(28,678);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(28,665);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(29,379);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(29,371);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(30,291);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(30,275);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(31,229);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(31,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(32,192);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(32,184);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(33,133);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(33,131);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(34,134);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(34,128);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(35,130);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(35,121);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone30->Draw("plsame");
   TLatex *   tex = new TLatex(0.21,0.855,"uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.82,"<#mu> = 200");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay20/Z0.C <==
void Z0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:53:09 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-252.9114,-0.2936709,202.7848,1.541772);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis19[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis19);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(16,54);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(16,22);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(17,63);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(17,16);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(18,91);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(18,44);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(19,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(19,53);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(20,195);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(20,89);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(21,229);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(21,135);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(22,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(22,188);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(23,447);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(23,265);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(24,552);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(24,331);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(25,731);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(25,449);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(26,747);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(26,494);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(27,853);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(27,574);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(28,982);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(28,680);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(29,926);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(29,652);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(30,1021);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(30,738);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(31,1000);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(31,672);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(32,922);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(32,600);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(33,892);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(33,592);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(34,860);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(34,542);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(35,847);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(35,553);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(36,650);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(36,403);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(37,482);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(37,289);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(38,395);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(38,200);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(39,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(39,156);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(40,277);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(40,145);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(41,171);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(41,77);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(42,125);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(42,49);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(43,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(43,51);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(44,52);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(44,17);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(45,48);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(45,17);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#76ab2f");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone19->Draw("ap");
   
   TLegend *leg = new TLegend(0.62,0.75,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.028);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllZ0_NN_0.200000_HW_5_clone","HT ave. 0.999","l");

   ci = TColor::GetColor("#ff4df4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.981","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.922","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.628","l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis20[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis20);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(16,54);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(16,22);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(17,63);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(17,16);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(18,91);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(18,44);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(19,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(19,53);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(20,195);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(20,89);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(21,229);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(21,135);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(22,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(22,188);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(23,447);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(23,265);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(24,552);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(24,331);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(25,731);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(25,449);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(26,747);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(26,494);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(27,853);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(27,574);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(28,982);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(28,680);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(29,926);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(29,652);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(30,1021);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(30,738);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(31,1000);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(31,672);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(32,922);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(32,600);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(33,892);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(33,592);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(34,860);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(34,542);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(35,847);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(35,553);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(36,650);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(36,403);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(37,482);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(37,289);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(38,395);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(38,200);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(39,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(39,156);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(40,277);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(40,145);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(41,171);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(41,77);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(42,125);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(42,49);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(43,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(43,51);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(44,52);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(44,17);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(45,48);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(45,17);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetFillColor(19);

   ci = TColor::GetColor("#76ab2f");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone20->Draw("plsame");
   Double_t xAxis21[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_NN_0.200000_HW_5_clone21 = new TEfficiency("TruthAllZ0_NN_0.200000_HW_5_clone","",60,xAxis21);
   
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetConfidenceLevel(0.6826895);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetBetaAlpha(1);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetBetaBeta(1);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetWeight(1);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetStatisticOption(0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPosteriorMode(0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetShortestInterval(0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(0,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(0,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(1,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(1,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(2,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(2,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(3,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(3,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(4,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(4,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(5,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(5,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(6,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(6,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(7,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(7,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(8,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(8,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(9,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(9,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(10,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(10,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(11,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(11,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(12,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(12,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(13,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(13,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(14,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(14,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(15,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(15,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(16,101);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(16,101);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(17,183);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(17,183);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(18,232);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(18,231);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(19,322);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(19,322);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(20,411);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(20,411);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(21,463);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(21,462);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(22,815);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(22,810);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(23,968);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(23,968);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(24,1234);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(24,1233);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(25,1506);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(25,1504);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(26,1794);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(26,1794);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(27,1939);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(27,1937);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(28,1955);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(28,1953);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(29,2136);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(29,2135);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(30,2130);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(30,2129);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(31,2034);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(31,2030);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(32,2128);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(32,2126);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(33,1863);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(33,1863);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(34,1819);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(34,1817);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(35,1692);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(35,1691);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(36,1336);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(36,1335);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(37,1190);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(37,1189);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(38,880);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(38,879);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(39,847);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(39,845);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(40,573);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(40,569);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(41,422);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(41,422);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(42,279);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(42,278);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(43,220);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(43,219);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(44,124);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(44,124);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(45,103);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(45,101);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(46,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(46,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(47,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(47,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(48,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(48,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(49,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(49,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(50,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(50,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(51,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(51,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(52,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(52,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(53,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(53,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(54,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(54,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(55,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(55,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(56,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(56,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(57,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(57,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(58,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(58,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(59,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(59,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(60,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(60,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetTotalEvents(61,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetPassedEvents(61,0);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetFillColor(19);

   ci = TColor::GetColor("#ff4df4");
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetLineColor(ci);

   ci = TColor::GetColor("#ff4df4");
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetMarkerColor(ci);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetMarkerStyle(20);
   TruthAllZ0_NN_0.200000_HW_5_clone21->SetMarkerSize(0.75);
   TruthAllZ0_NN_0.200000_HW_5_clone21->Draw("plsame");
   Double_t xAxis22[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis22);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(16,54);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(16,52);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(17,63);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(17,58);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(18,91);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(18,87);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(19,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(19,99);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(20,195);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(20,179);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(21,229);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(21,212);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(22,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(22,296);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(23,447);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(23,413);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(24,552);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(24,506);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(25,731);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(25,686);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(26,747);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(26,681);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(27,853);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(27,777);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(28,982);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(28,927);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(29,926);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(29,865);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(30,1021);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(30,954);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(31,1000);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(31,903);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(32,922);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(32,829);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(33,892);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(33,821);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(34,860);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(34,789);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(35,847);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(35,803);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(36,650);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(36,594);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(37,482);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(37,445);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(38,395);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(38,352);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(39,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(39,305);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(40,277);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(40,257);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(41,171);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(41,153);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(42,125);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(42,114);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(43,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(43,100);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(44,52);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(44,48);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(45,48);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(45,43);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone22->Draw("plsame");
   Double_t xAxis23[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis23);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(16,50);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(16,49);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(17,63);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(17,62);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(18,87);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(18,86);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(19,106);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(19,104);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(20,191);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(20,185);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(21,222);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(21,222);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(22,323);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(22,314);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(23,442);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(23,436);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(24,538);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(24,516);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(25,724);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(25,713);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(26,736);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(26,712);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(27,844);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(27,826);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(28,972);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(28,952);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(29,918);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(29,898);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(30,1013);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(30,995);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(31,989);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(31,948);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(32,914);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(32,883);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(33,871);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(33,844);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(34,850);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(34,826);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(35,843);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(35,831);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(36,643);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(36,618);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(37,474);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(37,458);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(38,395);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(38,377);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(39,327);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(39,311);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(40,275);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(40,266);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(41,167);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(41,159);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(42,124);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(42,118);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(43,104);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(43,101);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(44,51);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(44,49);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(45,48);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(45,48);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone23->Draw("plsame");
   Double_t xAxis24[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",60,xAxis24);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(16,54);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(16,54);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(17,63);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(17,62);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(18,91);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(18,90);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(19,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(19,105);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(20,195);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(20,192);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(21,229);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(21,229);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(22,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(22,321);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(23,447);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(23,443);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(24,552);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(24,530);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(25,731);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(25,723);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(26,747);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(26,726);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(27,853);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(27,840);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(28,982);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(28,963);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(29,926);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(29,909);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(30,1021);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(30,1012);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(31,1000);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(31,972);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(32,922);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(32,901);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(33,892);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(33,874);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(34,860);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(34,846);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(35,847);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(35,843);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(36,650);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(36,634);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(37,482);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(37,472);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(38,395);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(38,384);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(39,329);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(39,323);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(40,277);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(40,271);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(41,171);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(41,166);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(42,125);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(42,123);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(43,107);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(43,103);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(44,52);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(44,51);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(45,48);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(45,47);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone24->Draw("plsame");
   TLatex *   tex = new TLatex(0.21,0.855,"uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.82,"<#mu> = 200");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay20/eta.C <==
void eta()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:53:09 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.213975,-0.2936709,0.9733671,1.541772);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis7[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis7);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(20,1325);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(20,663);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(21,1340);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(21,804);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(22,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(22,748);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(23,1167);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(23,811);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(24,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(24,813);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(25,1079);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(25,771);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(26,1131);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(26,792);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(27,1126);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(27,788);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(28,1132);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(28,754);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(29,1166);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(29,748);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(30,1375);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(30,766);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(31,1305);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(31,635);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#76ab2f");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone7->Draw("ap");
   
   TLegend *leg = new TLegend(0.62,0.75,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.028);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllEta_NN_0.200000_HW_5_clone","HT ave. 0.999","l");

   ci = TColor::GetColor("#ff4df4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.981","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.922","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.628","l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis8[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis8);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(20,1325);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(20,663);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(21,1340);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(21,804);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(22,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(22,748);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(23,1167);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(23,811);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(24,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(24,813);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(25,1079);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(25,771);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(26,1131);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(26,792);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(27,1126);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(27,788);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(28,1132);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(28,754);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(29,1166);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(29,748);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(30,1375);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(30,766);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(31,1305);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(31,635);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetFillColor(19);

   ci = TColor::GetColor("#76ab2f");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone8->Draw("plsame");
   Double_t xAxis9[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_NN_0.200000_HW_5_clone9 = new TEfficiency("TruthAllEta_NN_0.200000_HW_5_clone","",50,xAxis9);
   
   TruthAllEta_NN_0.200000_HW_5_clone9->SetConfidenceLevel(0.6826895);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetBetaAlpha(1);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetBetaBeta(1);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetWeight(1);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetStatisticOption(0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPosteriorMode(0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetShortestInterval(0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(0,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(0,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(1,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(1,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(2,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(2,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(3,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(3,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(4,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(4,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(5,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(5,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(6,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(6,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(7,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(7,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(8,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(8,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(9,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(9,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(10,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(10,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(11,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(11,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(12,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(12,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(13,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(13,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(14,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(14,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(15,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(15,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(16,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(16,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(17,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(17,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(18,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(18,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(19,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(19,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(20,2322);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(20,2318);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(21,2819);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(21,2813);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(22,2728);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(22,2726);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(23,2610);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(23,2609);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(24,2661);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(24,2658);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(25,2625);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(25,2623);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(26,2751);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(26,2750);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(27,2739);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(27,2737);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(28,2747);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(28,2747);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(29,2731);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(29,2726);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(30,2677);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(30,2670);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(31,2289);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(31,2284);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(32,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(32,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(33,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(33,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(34,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(34,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(35,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(35,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(36,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(36,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(37,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(37,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(38,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(38,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(39,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(39,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(40,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(40,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(41,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(41,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(42,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(42,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(43,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(43,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(44,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(44,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(45,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(45,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(46,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(46,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(47,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(47,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(48,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(48,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(49,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(49,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(50,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(50,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetTotalEvents(51,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetPassedEvents(51,0);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetFillColor(19);

   ci = TColor::GetColor("#ff4df4");
   TruthAllEta_NN_0.200000_HW_5_clone9->SetLineColor(ci);

   ci = TColor::GetColor("#ff4df4");
   TruthAllEta_NN_0.200000_HW_5_clone9->SetMarkerColor(ci);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetMarkerStyle(20);
   TruthAllEta_NN_0.200000_HW_5_clone9->SetMarkerSize(0.75);
   TruthAllEta_NN_0.200000_HW_5_clone9->Draw("plsame");
   Double_t xAxis10[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis10);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(20,1325);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(20,1225);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(21,1340);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(21,1239);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(22,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(22,1067);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(23,1167);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(23,1066);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(24,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(24,1073);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(25,1079);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(25,1015);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(26,1131);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(26,1042);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(27,1126);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(27,1055);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(28,1132);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(28,1047);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(29,1166);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(29,1063);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(30,1375);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(30,1277);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(31,1305);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(31,1179);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone10->Draw("plsame");
   Double_t xAxis11[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis11);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(20,1313);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(20,1269);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(21,1319);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(21,1283);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(22,1158);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(22,1115);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(23,1157);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(23,1121);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(24,1159);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(24,1120);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(25,1069);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(25,1036);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(26,1114);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(26,1077);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(27,1113);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(27,1096);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(28,1116);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(28,1096);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(29,1144);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(29,1115);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(30,1360);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(30,1337);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(31,1282);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(31,1242);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone11->Draw("plsame");
   Double_t xAxis12[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis12);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(20,1325);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(20,1296);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(21,1340);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(21,1321);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(22,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(22,1139);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(23,1167);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(23,1143);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(24,1169);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(24,1144);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(25,1079);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(25,1058);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(26,1131);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(26,1104);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(27,1126);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(27,1111);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(28,1132);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(28,1116);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(29,1166);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(29,1143);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(30,1375);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(30,1358);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(31,1305);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(31,1276);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone12->Draw("plsame");
   TLatex *   tex = new TLatex(0.21,0.855,"uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.82,"<#mu> = 200");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay20/phi.C <==
void phi()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:53:09 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-5.294278,-0.2936709,4.244962,1.541772);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis13[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis13);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(0,3);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(1,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(1,180);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(2,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(2,211);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(3,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(3,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(4,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(4,172);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(5,310);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(5,201);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(6,303);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(6,169);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(7,307);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(7,191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(8,265);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(8,142);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(9,325);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(9,181);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(10,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(10,151);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(11,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(11,161);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(12,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(12,189);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(13,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(13,141);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(14,319);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(14,158);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(15,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(15,176);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(16,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(16,172);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(17,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(17,169);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(18,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(18,209);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(19,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(19,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(20,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(20,171);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(21,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(21,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(22,316);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(22,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(23,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(23,191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(24,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(24,177);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(25,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(25,231);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(26,261);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(26,182);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(27,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(27,175);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(28,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(28,168);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(29,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(29,132);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(30,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(30,158);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(31,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(31,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(32,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(32,156);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(33,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(33,159);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(34,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(34,193);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(35,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(35,150);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(36,279);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(36,172);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(37,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(37,194);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(38,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(38,185);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(39,273);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(39,175);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(40,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(40,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(41,304);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(41,191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(42,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(42,178);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(43,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(43,179);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(44,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(44,159);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(45,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(45,197);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(46,290);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(46,187);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(47,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(47,192);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(48,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(48,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(49,309);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(49,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(50,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(50,215);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetPassedEvents(51,0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#76ab2f");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone13->Draw("ap");
   
   TLegend *leg = new TLegend(0.62,0.75,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.028);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllPhi_NN_0.200000_HW_5_clone","HT ave. 0.999","l");

   ci = TColor::GetColor("#ff4df4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","biRNN ave. 0.981","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","RNN ave. 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","MLP ave. 0.922","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","ESN ave. 0.628","l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis14[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis14);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(0,3);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(1,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(1,180);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(2,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(2,211);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(3,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(3,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(4,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(4,172);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(5,310);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(5,201);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(6,303);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(6,169);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(7,307);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(7,191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(8,265);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(8,142);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(9,325);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(9,181);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(10,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(10,151);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(11,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(11,161);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(12,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(12,189);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(13,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(13,141);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(14,319);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(14,158);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(15,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(15,176);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(16,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(16,172);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(17,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(17,169);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(18,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(18,209);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(19,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(19,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(20,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(20,171);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(21,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(21,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(22,316);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(22,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(23,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(23,191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(24,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(24,177);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(25,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(25,231);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(26,261);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(26,182);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(27,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(27,175);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(28,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(28,168);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(29,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(29,132);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(30,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(30,158);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(31,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(31,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(32,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(32,156);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(33,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(33,159);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(34,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(34,193);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(35,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(35,150);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(36,279);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(36,172);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(37,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(37,194);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(38,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(38,185);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(39,273);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(39,175);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(40,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(40,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(41,304);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(41,191);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(42,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(42,178);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(43,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(43,179);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(44,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(44,159);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(45,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(45,197);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(46,290);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(46,187);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(47,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(47,192);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(48,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(48,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(49,309);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(49,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(50,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(50,215);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetPassedEvents(51,0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetFillColor(19);

   ci = TColor::GetColor("#76ab2f");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone14->Draw("plsame");
   Double_t xAxis15[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_NN_0.200000_HW_5_clone15 = new TEfficiency("TruthAllPhi_NN_0.200000_HW_5_clone","",50,xAxis15);
   
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetConfidenceLevel(0.6826895);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetBetaAlpha(1);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetBetaBeta(1);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetWeight(1);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetStatisticOption(0);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPosteriorMode(0);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetShortestInterval(0);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(0,9);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(0,9);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(1,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(1,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(2,596);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(2,594);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(3,712);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(3,710);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(4,618);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(4,617);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(5,624);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(5,623);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(6,659);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(6,658);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(7,635);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(7,634);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(8,609);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(8,609);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(9,725);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(9,724);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(10,589);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(10,588);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(11,626);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(11,624);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(12,628);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(12,628);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(13,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(13,626);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(14,662);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(14,661);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(15,659);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(15,657);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(16,590);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(16,589);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(17,651);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(17,650);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(18,604);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(18,603);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(19,640);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(19,640);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(20,612);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(20,610);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(21,612);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(21,612);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(22,669);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(22,669);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(23,628);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(23,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(24,585);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(24,585);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(25,677);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(25,677);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(26,606);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(26,604);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(27,563);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(27,561);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(28,673);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(28,673);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(29,587);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(29,586);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(30,580);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(30,579);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(31,620);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(31,619);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(32,638);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(32,637);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(33,611);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(33,611);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(34,715);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(34,715);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(35,550);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(35,550);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(36,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(36,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(37,682);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(37,682);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(38,592);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(38,592);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(39,647);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(39,647);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(40,679);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(40,678);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(41,580);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(41,579);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(42,701);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(42,700);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(43,584);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(43,584);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(44,634);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(44,634);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(45,666);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(45,666);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(46,660);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(46,659);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(47,656);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(47,655);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(48,664);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(48,662);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(49,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(49,627);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(50,678);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(50,677);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetTotalEvents(51,6);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetPassedEvents(51,6);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetFillColor(19);

   ci = TColor::GetColor("#ff4df4");
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetLineColor(ci);

   ci = TColor::GetColor("#ff4df4");
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetMarkerColor(ci);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetMarkerStyle(20);
   TruthAllPhi_NN_0.200000_HW_5_clone15->SetMarkerSize(0.75);
   TruthAllPhi_NN_0.200000_HW_5_clone15->Draw("plsame");
   Double_t xAxis16[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis16);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(1,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(1,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(2,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(2,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(3,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(3,297);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(4,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(4,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(5,310);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(5,275);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(6,303);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(6,272);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(7,307);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(7,292);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(8,265);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(8,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(9,325);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(9,292);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(10,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(10,230);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(11,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(11,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(12,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(12,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(13,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(13,235);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(14,319);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(14,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(15,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(15,289);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(16,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(16,251);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(17,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(17,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(18,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(18,287);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(19,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(19,274);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(20,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(20,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(21,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(21,295);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(22,316);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(22,291);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(23,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(23,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(24,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(24,244);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(25,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(25,303);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(26,261);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(26,239);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(27,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(27,252);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(28,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(28,263);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(29,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(29,209);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(30,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(30,250);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(31,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(31,297);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(32,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(32,263);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(33,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(33,272);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(34,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(34,302);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(35,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(35,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(36,279);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(36,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(37,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(37,296);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(38,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(38,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(39,273);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(39,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(40,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(40,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(41,304);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(41,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(42,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(42,287);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(43,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(43,271);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(44,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(44,278);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(45,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(45,280);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(46,290);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(46,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(47,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(47,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(48,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(48,239);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(49,309);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(49,288);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(50,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(50,272);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetPassedEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone16->Draw("plsame");
   Double_t xAxis17[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis17);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(1,252);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(1,247);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(2,281);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(2,275);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(3,322);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(3,315);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(4,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(4,251);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(5,308);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(5,298);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(6,297);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(6,292);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(7,306);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(7,297);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(8,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(8,252);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(9,322);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(9,303);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(10,246);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(10,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(11,280);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(11,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(12,315);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(12,307);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(13,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(13,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(14,315);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(14,308);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(15,320);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(15,308);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(16,265);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(16,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(17,280);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(17,275);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(18,309);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(18,305);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(19,288);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(19,285);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(20,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(20,246);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(21,315);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(21,306);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(22,314);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(22,308);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(23,274);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(23,270);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(24,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(24,247);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(25,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(25,308);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(26,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(26,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(27,280);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(27,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(28,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(28,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(29,221);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(29,215);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(30,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(30,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(31,313);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(31,307);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(32,281);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(32,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(33,292);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(33,282);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(34,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(34,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(35,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(35,227);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(36,273);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(36,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(37,315);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(37,307);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(38,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(38,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(39,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(39,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(40,324);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(40,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(41,299);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(41,292);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(42,309);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(42,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(43,292);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(43,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(44,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(44,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(45,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(45,287);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(46,280);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(46,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(47,274);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(47,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(48,254);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(48,244);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(49,302);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(49,297);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(50,290);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(50,281);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetPassedEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone17->Draw("plsame");
   Double_t xAxis18[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone","",50,xAxis18);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(1,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(1,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(2,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(2,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(3,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(3,318);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(4,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(4,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(5,310);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(5,301);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(6,303);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(6,299);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(7,307);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(7,299);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(8,265);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(8,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(9,325);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(9,314);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(10,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(10,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(11,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(11,279);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(12,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(12,314);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(13,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(13,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(14,319);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(14,312);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(15,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(15,314);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(16,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(16,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(17,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(17,278);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(18,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(18,308);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(19,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(19,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(20,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(20,252);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(21,321);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(21,313);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(22,316);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(22,310);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(23,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(23,275);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(24,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(24,251);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(25,323);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(25,316);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(26,261);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(26,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(27,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(27,274);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(28,286);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(28,282);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(29,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(29,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(30,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(30,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(31,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(31,313);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(32,284);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(32,281);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(33,293);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(33,283);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(34,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(34,319);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(35,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(35,230);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(36,279);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(36,274);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(37,317);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(37,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(38,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(38,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(39,273);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(39,265);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(40,326);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(40,324);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(41,304);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(41,298);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(42,311);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(42,303);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(43,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(43,292);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(44,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(44,295);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(45,300);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(45,291);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(46,290);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(46,287);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(47,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(47,272);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(48,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(48,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(49,309);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(49,305);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(50,294);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(50,290);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetPassedEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_7_NN_0.100000_HW_8_clone18->Draw("plsame");
   TLatex *   tex = new TLatex(0.21,0.855,"uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.82,"<#mu> = 200");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Efficiencyoverlay20/pt.C <==
void pt()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:53:09 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.4683914,-0.2936709,2.173071,1.541772);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone1 = new TEfficiency("rTruthAllPt_clone","",10,xAxis1);
   
   rTruthAllPt_clone1->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone1->SetBetaAlpha(1);
   rTruthAllPt_clone1->SetBetaBeta(1);
   rTruthAllPt_clone1->SetWeight(1);
   rTruthAllPt_clone1->SetStatisticOption(1);
   rTruthAllPt_clone1->SetPosteriorMode(0);
   rTruthAllPt_clone1->SetShortestInterval(0);
   rTruthAllPt_clone1->SetUseWeightedEvents();
   rTruthAllPt_clone1->SetTotalEvents(0,0);
   rTruthAllPt_clone1->SetPassedEvents(0,0);
   rTruthAllPt_clone1->SetTotalEvents(1,3920);
   rTruthAllPt_clone1->SetPassedEvents(1,2031);
   rTruthAllPt_clone1->SetTotalEvents(2,1075);
   rTruthAllPt_clone1->SetPassedEvents(2,501);
   rTruthAllPt_clone1->SetTotalEvents(3,642);
   rTruthAllPt_clone1->SetPassedEvents(3,284);
   rTruthAllPt_clone1->SetTotalEvents(4,428);
   rTruthAllPt_clone1->SetPassedEvents(4,189);
   rTruthAllPt_clone1->SetTotalEvents(5,590);
   rTruthAllPt_clone1->SetPassedEvents(5,271);
   rTruthAllPt_clone1->SetTotalEvents(6,392);
   rTruthAllPt_clone1->SetPassedEvents(6,205);
   rTruthAllPt_clone1->SetTotalEvents(7,304);
   rTruthAllPt_clone1->SetPassedEvents(7,162);
   rTruthAllPt_clone1->SetTotalEvents(8,898);
   rTruthAllPt_clone1->SetPassedEvents(8,551);
   rTruthAllPt_clone1->SetTotalEvents(9,1385);
   rTruthAllPt_clone1->SetPassedEvents(9,983);
   rTruthAllPt_clone1->SetTotalEvents(10,4835);
   rTruthAllPt_clone1->SetPassedEvents(10,3903);
   rTruthAllPt_clone1->SetTotalEvents(11,0);
   rTruthAllPt_clone1->SetPassedEvents(11,0);
   rTruthAllPt_clone1->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#76ab2f");
   rTruthAllPt_clone1->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   rTruthAllPt_clone1->SetMarkerColor(ci);
   rTruthAllPt_clone1->SetMarkerStyle(20);
   rTruthAllPt_clone1->SetMarkerSize(0.75);
   rTruthAllPt_clone1->Draw("ap");
   
   TLegend *leg = new TLegend(0.62,0.75,0.91,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.028);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("rTruthAllPt_clone","HT ave. 0.999","l");

   ci = TColor::GetColor("#ff4df4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","biRNN ave. 0.981","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","RNN ave. 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","MLP ave. 0.922","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","ESN ave. 0.628","l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis2[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone2 = new TEfficiency("rTruthAllPt_clone","",10,xAxis2);
   
   rTruthAllPt_clone2->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone2->SetBetaAlpha(1);
   rTruthAllPt_clone2->SetBetaBeta(1);
   rTruthAllPt_clone2->SetWeight(1);
   rTruthAllPt_clone2->SetStatisticOption(1);
   rTruthAllPt_clone2->SetPosteriorMode(0);
   rTruthAllPt_clone2->SetShortestInterval(0);
   rTruthAllPt_clone2->SetUseWeightedEvents();
   rTruthAllPt_clone2->SetTotalEvents(0,0);
   rTruthAllPt_clone2->SetPassedEvents(0,0);
   rTruthAllPt_clone2->SetTotalEvents(1,3920);
   rTruthAllPt_clone2->SetPassedEvents(1,2031);
   rTruthAllPt_clone2->SetTotalEvents(2,1075);
   rTruthAllPt_clone2->SetPassedEvents(2,501);
   rTruthAllPt_clone2->SetTotalEvents(3,642);
   rTruthAllPt_clone2->SetPassedEvents(3,284);
   rTruthAllPt_clone2->SetTotalEvents(4,428);
   rTruthAllPt_clone2->SetPassedEvents(4,189);
   rTruthAllPt_clone2->SetTotalEvents(5,590);
   rTruthAllPt_clone2->SetPassedEvents(5,271);
   rTruthAllPt_clone2->SetTotalEvents(6,392);
   rTruthAllPt_clone2->SetPassedEvents(6,205);
   rTruthAllPt_clone2->SetTotalEvents(7,304);
   rTruthAllPt_clone2->SetPassedEvents(7,162);
   rTruthAllPt_clone2->SetTotalEvents(8,898);
   rTruthAllPt_clone2->SetPassedEvents(8,551);
   rTruthAllPt_clone2->SetTotalEvents(9,1385);
   rTruthAllPt_clone2->SetPassedEvents(9,983);
   rTruthAllPt_clone2->SetTotalEvents(10,4835);
   rTruthAllPt_clone2->SetPassedEvents(10,3903);
   rTruthAllPt_clone2->SetTotalEvents(11,0);
   rTruthAllPt_clone2->SetPassedEvents(11,0);
   rTruthAllPt_clone2->SetFillColor(19);

   ci = TColor::GetColor("#76ab2f");
   rTruthAllPt_clone2->SetLineColor(ci);

   ci = TColor::GetColor("#76ab2f");
   rTruthAllPt_clone2->SetMarkerColor(ci);
   rTruthAllPt_clone2->SetMarkerStyle(20);
   rTruthAllPt_clone2->SetMarkerSize(0.75);
   rTruthAllPt_clone2->Draw("plsame");
   Double_t xAxis3[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone3 = new TEfficiency("rTruthAllPt_clone","",10,xAxis3);
   
   rTruthAllPt_clone3->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone3->SetBetaAlpha(1);
   rTruthAllPt_clone3->SetBetaBeta(1);
   rTruthAllPt_clone3->SetWeight(1);
   rTruthAllPt_clone3->SetStatisticOption(1);
   rTruthAllPt_clone3->SetPosteriorMode(0);
   rTruthAllPt_clone3->SetShortestInterval(0);
   rTruthAllPt_clone3->SetUseWeightedEvents();
   rTruthAllPt_clone3->SetTotalEvents(0,0);
   rTruthAllPt_clone3->SetPassedEvents(0,0);
   rTruthAllPt_clone3->SetTotalEvents(1,12314);
   rTruthAllPt_clone3->SetPassedEvents(1,12307);
   rTruthAllPt_clone3->SetTotalEvents(2,5252);
   rTruthAllPt_clone3->SetPassedEvents(2,5245);
   rTruthAllPt_clone3->SetTotalEvents(3,2750);
   rTruthAllPt_clone3->SetPassedEvents(3,2742);
   rTruthAllPt_clone3->SetTotalEvents(4,1511);
   rTruthAllPt_clone3->SetPassedEvents(4,1506);
   rTruthAllPt_clone3->SetTotalEvents(5,1677);
   rTruthAllPt_clone3->SetPassedEvents(5,1672);
   rTruthAllPt_clone3->SetTotalEvents(6,894);
   rTruthAllPt_clone3->SetPassedEvents(6,892);
   rTruthAllPt_clone3->SetTotalEvents(7,587);
   rTruthAllPt_clone3->SetPassedEvents(7,586);
   rTruthAllPt_clone3->SetTotalEvents(8,1268);
   rTruthAllPt_clone3->SetPassedEvents(8,1268);
   rTruthAllPt_clone3->SetTotalEvents(9,1503);
   rTruthAllPt_clone3->SetPassedEvents(9,1501);
   rTruthAllPt_clone3->SetTotalEvents(10,3943);
   rTruthAllPt_clone3->SetPassedEvents(10,3942);
   rTruthAllPt_clone3->SetTotalEvents(11,0);
   rTruthAllPt_clone3->SetPassedEvents(11,0);
   rTruthAllPt_clone3->SetFillColor(19);

   ci = TColor::GetColor("#ff4df4");
   rTruthAllPt_clone3->SetLineColor(ci);

   ci = TColor::GetColor("#ff4df4");
   rTruthAllPt_clone3->SetMarkerColor(ci);
   rTruthAllPt_clone3->SetMarkerStyle(20);
   rTruthAllPt_clone3->SetMarkerSize(0.75);
   rTruthAllPt_clone3->Draw("plsame");
   Double_t xAxis4[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone4 = new TEfficiency("rTruthAllPt_clone","",10,xAxis4);
   
   rTruthAllPt_clone4->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone4->SetBetaAlpha(1);
   rTruthAllPt_clone4->SetBetaBeta(1);
   rTruthAllPt_clone4->SetWeight(1);
   rTruthAllPt_clone4->SetStatisticOption(1);
   rTruthAllPt_clone4->SetPosteriorMode(0);
   rTruthAllPt_clone4->SetShortestInterval(0);
   rTruthAllPt_clone4->SetUseWeightedEvents();
   rTruthAllPt_clone4->SetTotalEvents(0,0);
   rTruthAllPt_clone4->SetPassedEvents(0,0);
   rTruthAllPt_clone4->SetTotalEvents(1,3920);
   rTruthAllPt_clone4->SetPassedEvents(1,3496);
   rTruthAllPt_clone4->SetTotalEvents(2,1075);
   rTruthAllPt_clone4->SetPassedEvents(2,935);
   rTruthAllPt_clone4->SetTotalEvents(3,642);
   rTruthAllPt_clone4->SetPassedEvents(3,558);
   rTruthAllPt_clone4->SetTotalEvents(4,428);
   rTruthAllPt_clone4->SetPassedEvents(4,371);
   rTruthAllPt_clone4->SetTotalEvents(5,590);
   rTruthAllPt_clone4->SetPassedEvents(5,499);
   rTruthAllPt_clone4->SetTotalEvents(6,392);
   rTruthAllPt_clone4->SetPassedEvents(6,346);
   rTruthAllPt_clone4->SetTotalEvents(7,304);
   rTruthAllPt_clone4->SetPassedEvents(7,279);
   rTruthAllPt_clone4->SetTotalEvents(8,898);
   rTruthAllPt_clone4->SetPassedEvents(8,836);
   rTruthAllPt_clone4->SetTotalEvents(9,1385);
   rTruthAllPt_clone4->SetPassedEvents(9,1312);
   rTruthAllPt_clone4->SetTotalEvents(10,4835);
   rTruthAllPt_clone4->SetPassedEvents(10,4702);
   rTruthAllPt_clone4->SetTotalEvents(11,0);
   rTruthAllPt_clone4->SetPassedEvents(11,0);
   rTruthAllPt_clone4->SetFillColor(19);

   ci = TColor::GetColor("#7d2e8d");
   rTruthAllPt_clone4->SetLineColor(ci);

   ci = TColor::GetColor("#7d2e8d");
   rTruthAllPt_clone4->SetMarkerColor(ci);
   rTruthAllPt_clone4->SetMarkerStyle(20);
   rTruthAllPt_clone4->SetMarkerSize(0.75);
   rTruthAllPt_clone4->Draw("plsame");
   Double_t xAxis5[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone5 = new TEfficiency("rTruthAllPt_clone","",10,xAxis5);
   
   rTruthAllPt_clone5->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone5->SetBetaAlpha(1);
   rTruthAllPt_clone5->SetBetaBeta(1);
   rTruthAllPt_clone5->SetWeight(1);
   rTruthAllPt_clone5->SetStatisticOption(1);
   rTruthAllPt_clone5->SetPosteriorMode(0);
   rTruthAllPt_clone5->SetShortestInterval(0);
   rTruthAllPt_clone5->SetUseWeightedEvents();
   rTruthAllPt_clone5->SetTotalEvents(0,0);
   rTruthAllPt_clone5->SetPassedEvents(0,0);
   rTruthAllPt_clone5->SetTotalEvents(1,3878);
   rTruthAllPt_clone5->SetPassedEvents(1,3757);
   rTruthAllPt_clone5->SetTotalEvents(2,1056);
   rTruthAllPt_clone5->SetPassedEvents(2,1018);
   rTruthAllPt_clone5->SetTotalEvents(3,632);
   rTruthAllPt_clone5->SetPassedEvents(3,608);
   rTruthAllPt_clone5->SetTotalEvents(4,420);
   rTruthAllPt_clone5->SetPassedEvents(4,397);
   rTruthAllPt_clone5->SetTotalEvents(5,585);
   rTruthAllPt_clone5->SetPassedEvents(5,552);
   rTruthAllPt_clone5->SetTotalEvents(6,383);
   rTruthAllPt_clone5->SetPassedEvents(6,367);
   rTruthAllPt_clone5->SetTotalEvents(7,300);
   rTruthAllPt_clone5->SetPassedEvents(7,293);
   rTruthAllPt_clone5->SetTotalEvents(8,884);
   rTruthAllPt_clone5->SetPassedEvents(8,862);
   rTruthAllPt_clone5->SetTotalEvents(9,1373);
   rTruthAllPt_clone5->SetPassedEvents(9,1329);
   rTruthAllPt_clone5->SetTotalEvents(10,4778);
   rTruthAllPt_clone5->SetPassedEvents(10,4710);
   rTruthAllPt_clone5->SetTotalEvents(11,0);
   rTruthAllPt_clone5->SetPassedEvents(11,0);
   rTruthAllPt_clone5->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone5->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone5->SetMarkerColor(ci);
   rTruthAllPt_clone5->SetMarkerStyle(20);
   rTruthAllPt_clone5->SetMarkerSize(0.75);
   rTruthAllPt_clone5->Draw("plsame");
   Double_t xAxis6[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone6 = new TEfficiency("rTruthAllPt_clone","",10,xAxis6);
   
   rTruthAllPt_clone6->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone6->SetBetaAlpha(1);
   rTruthAllPt_clone6->SetBetaBeta(1);
   rTruthAllPt_clone6->SetWeight(1);
   rTruthAllPt_clone6->SetStatisticOption(1);
   rTruthAllPt_clone6->SetPosteriorMode(0);
   rTruthAllPt_clone6->SetShortestInterval(0);
   rTruthAllPt_clone6->SetUseWeightedEvents();
   rTruthAllPt_clone6->SetTotalEvents(0,0);
   rTruthAllPt_clone6->SetPassedEvents(0,0);
   rTruthAllPt_clone6->SetTotalEvents(1,3920);
   rTruthAllPt_clone6->SetPassedEvents(1,3842);
   rTruthAllPt_clone6->SetTotalEvents(2,1075);
   rTruthAllPt_clone6->SetPassedEvents(2,1053);
   rTruthAllPt_clone6->SetTotalEvents(3,642);
   rTruthAllPt_clone6->SetPassedEvents(3,625);
   rTruthAllPt_clone6->SetTotalEvents(4,428);
   rTruthAllPt_clone6->SetPassedEvents(4,418);
   rTruthAllPt_clone6->SetTotalEvents(5,590);
   rTruthAllPt_clone6->SetPassedEvents(5,569);
   rTruthAllPt_clone6->SetTotalEvents(6,392);
   rTruthAllPt_clone6->SetPassedEvents(6,380);
   rTruthAllPt_clone6->SetTotalEvents(7,304);
   rTruthAllPt_clone6->SetPassedEvents(7,298);
   rTruthAllPt_clone6->SetTotalEvents(8,898);
   rTruthAllPt_clone6->SetPassedEvents(8,878);
   rTruthAllPt_clone6->SetTotalEvents(9,1385);
   rTruthAllPt_clone6->SetPassedEvents(9,1351);
   rTruthAllPt_clone6->SetTotalEvents(10,4835);
   rTruthAllPt_clone6->SetPassedEvents(10,4781);
   rTruthAllPt_clone6->SetTotalEvents(11,0);
   rTruthAllPt_clone6->SetPassedEvents(11,0);
   rTruthAllPt_clone6->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone6->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone6->SetMarkerColor(ci);
   rTruthAllPt_clone6->SetMarkerStyle(20);
   rTruthAllPt_clone6->SetMarkerSize(0.75);
   rTruthAllPt_clone6->Draw("plsame");
   TLatex *   tex = new TLatex(0.21,0.855,"uncertainty 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.82,"<#mu> = 200");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffD0.C <==
void EffD0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-3.372152,0.7392405,2.703797,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis13[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis13);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(16,172);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(16,167);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(17,212);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(17,207);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(18,268);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(18,257);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(19,341);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(19,329);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(20,417);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(20,402);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(21,606);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(21,588);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(22,802);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(22,783);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(23,1430);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(23,1393);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(24,3089);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(24,3014);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(25,17257);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(25,16981);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(26,17609);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(26,17347);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(27,3348);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(27,3259);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(28,1597);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(28,1548);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(29,838);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(29,814);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(30,616);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(30,594);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(31,441);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(31,422);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(32,371);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(32,357);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(33,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(33,270);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(34,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(34,214);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(35,204);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(35,194);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone13->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap Only: Ave 0.980","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap + HW + Cut: Ave 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis14[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis14);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(16,172);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(16,167);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(17,212);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(17,207);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(18,268);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(18,257);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(19,341);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(19,329);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(20,417);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(20,402);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(21,606);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(21,588);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(22,802);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(22,783);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(23,1430);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(23,1393);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(24,3089);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(24,3014);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(25,17257);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(25,16981);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(26,17609);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(26,17347);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(27,3348);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(27,3259);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(28,1597);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(28,1548);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(29,838);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(29,814);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(30,616);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(30,594);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(31,441);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(31,422);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(32,371);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(32,357);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(33,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(33,270);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(34,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(34,214);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(35,204);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(35,194);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone14->Draw("plsame");
   Double_t xAxis15[51] = {-5, -4.8, -4.6, -4.4, -4.2, -4, -3.8, -3.6, -3.4, -3.2, -3, -2.8, -2.6, -2.4, -2.2, -2, -1.8, -1.6, -1.4, -1.2, -1, -0.8, -0.6, -0.4, -0.2, 0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4, 3.6, 3.8, 4, 4.2, 4.4, 4.6, 4.8, 5}; 
   
   TEfficiency * TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15 = new TEfficiency("TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis15);
   
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetConfidenceLevel(0.6826895);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetBetaAlpha(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetBetaBeta(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetWeight(1);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetStatisticOption(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPosteriorMode(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetShortestInterval(0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(0,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(1,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(2,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(3,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(4,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(5,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(6,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(7,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(8,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(9,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(10,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(11,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(12,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(13,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(14,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(15,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(16,172);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(16,157);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(17,212);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(17,199);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(18,268);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(18,248);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(19,341);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(19,314);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(20,417);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(20,388);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(21,606);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(21,581);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(22,802);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(22,762);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(23,1430);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(23,1365);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(24,3089);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(24,2978);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(25,17257);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(25,16891);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(26,17609);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(26,17239);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(27,3348);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(27,3233);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(28,1597);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(28,1530);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(29,838);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(29,801);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(30,616);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(30,587);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(31,441);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(31,415);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(32,371);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(32,347);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(33,282);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(33,261);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(34,221);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(34,213);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(35,204);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(35,189);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(36,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(37,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(38,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(39,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(40,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(41,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(42,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(43,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(44,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(45,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(46,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(47,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(48,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(49,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(50,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetTotalEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetPassedEvents(51,0);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetMarkerColor(ci);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetMarkerStyle(20);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->SetMarkerSize(0.75);
   TruthAllD0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone15->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffEta.C <==
void EffEta()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.213975,0.7392405,0.9733671,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis4[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis4);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(20,4075);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(20,3980);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(21,4553);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(21,4479);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(22,4319);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(22,4234);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(23,4234);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(23,4166);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(24,3985);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(24,3899);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(25,3802);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(25,3700);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(26,3975);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(26,3912);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(27,4064);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(27,3993);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(28,4091);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(28,4017);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(29,4401);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(29,4311);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(30,4569);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(30,4485);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(31,4053);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(31,3964);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone4->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap Only: Ave 0.980","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap + HW + Cut: Ave 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis5[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis5);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(20,4075);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(20,3980);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(21,4553);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(21,4479);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(22,4319);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(22,4234);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(23,4234);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(23,4166);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(24,3985);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(24,3899);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(25,3802);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(25,3700);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(26,3975);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(26,3912);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(27,4064);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(27,3993);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(28,4091);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(28,4017);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(29,4401);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(29,4311);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(30,4569);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(30,4485);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(31,4053);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(31,3964);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone5->Draw("plsame");
   Double_t xAxis6[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis6);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(20,4075);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(20,3953);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(21,4553);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(21,4443);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(22,4319);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(22,4197);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(23,4234);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(23,4138);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(24,3985);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(24,3871);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(25,3802);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(25,3680);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(26,3975);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(26,3873);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(27,4064);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(27,3959);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(28,4091);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(28,3962);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(29,4401);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(29,4250);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(30,4569);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(30,4437);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(31,4053);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(31,3935);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone6->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffEta.eps.C <==
void EffEta.eps()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 04:51:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.213975,0.7392405,0.9733671,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis4[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",50,xAxis4);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(20,1187);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(20,1158);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(21,1160);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(21,1141);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(22,986);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(22,958);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(23,974);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(23,953);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(24,939);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(24,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(25,875);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(25,854);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(26,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(26,881);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(27,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(27,893);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(28,941);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(28,925);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(29,976);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(29,949);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(30,1205);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(30,1183);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(31,1141);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(31,1106);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone4->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","NN Extrap Only: Ave 0.976","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","NN Extrap + HW + Cut: Ave 0.969","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis5[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",50,xAxis5);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(20,1187);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(20,1158);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(21,1160);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(21,1141);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(22,986);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(22,958);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(23,974);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(23,953);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(24,939);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(24,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(25,875);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(25,854);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(26,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(26,881);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(27,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(27,893);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(28,941);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(28,925);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(29,976);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(29,949);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(30,1205);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(30,1183);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(31,1141);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(31,1106);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone5->Draw("plsame");
   Double_t xAxis6[51] = {-3, -2.88, -2.76, -2.64, -2.52, -2.4, -2.28, -2.16, -2.04, -1.92, -1.8, -1.68, -1.56, -1.44, -1.32, -1.2, -1.08, -0.96, -0.84, -0.72, -0.6, -0.48, -0.36, -0.24, -0.12, -4.440892e-16, 0.12, 0.24, 0.36, 0.48, 0.6, 0.72, 0.84, 0.96, 1.08, 1.2, 1.32, 1.44, 1.56, 1.68, 1.8, 1.92, 2.04, 2.16, 2.28, 2.4, 2.52, 2.64, 2.76, 2.88, 3}; 
   
   TEfficiency * TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6 = new TEfficiency("TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",50,xAxis6);
   
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetConfidenceLevel(0.6826895);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetBetaAlpha(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetBetaBeta(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetWeight(1);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetStatisticOption(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPosteriorMode(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetShortestInterval(0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(0,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(1,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(2,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(3,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(4,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(5,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(6,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(7,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(8,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(9,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(10,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(11,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(12,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(13,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(14,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(15,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(16,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(17,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(18,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(19,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(20,1187);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(20,1145);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(21,1160);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(21,1138);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(22,986);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(22,950);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(23,974);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(23,950);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(24,939);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(24,906);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(25,875);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(25,847);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(26,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(26,875);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(27,910);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(27,888);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(28,941);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(28,916);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(29,976);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(29,937);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(30,1205);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(30,1172);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(31,1141);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(31,1100);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(32,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(33,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(34,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(35,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(36,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(37,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(38,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(39,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(40,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(41,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(42,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(43,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(44,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(45,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(46,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(47,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(48,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(49,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(50,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetTotalEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetPassedEvents(51,0);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetMarkerColor(ci);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetMarkerStyle(20);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->SetMarkerSize(0.75);
   TruthAllEta_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone6->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffPhi.C <==
void EffPhi()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-5.294278,0.7392405,4.244962,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis7[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis7);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(0,10);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(0,10);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(1,996);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(1,984);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(2,918);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(2,901);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(3,1142);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(3,1128);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(4,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(4,995);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(5,948);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(5,932);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(6,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(6,998);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(7,991);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(7,969);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(8,967);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(8,949);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(9,1153);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(9,1130);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(10,943);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(10,919);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(11,1008);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(11,985);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(12,1079);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(12,1061);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(13,969);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(13,945);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(14,1049);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(14,1031);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(15,1084);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(15,1056);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(16,916);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(16,888);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(17,1087);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(17,1065);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(18,971);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(18,954);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(19,944);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(19,935);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(20,1038);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(20,1021);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(21,949);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(21,919);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(22,978);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(22,961);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(23,982);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(23,966);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(24,948);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(24,936);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(25,1080);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(25,1064);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(26,993);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(26,976);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(27,890);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(27,873);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(28,980);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(28,959);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(29,898);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(29,884);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(30,908);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(30,894);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(31,1057);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(31,1029);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(32,944);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(32,926);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(33,1009);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(33,982);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(34,1103);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(34,1078);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(35,904);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(35,887);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(36,1062);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(36,1041);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(37,1017);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(37,987);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(38,955);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(38,938);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(39,1037);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(39,1022);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(40,1107);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(40,1083);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(41,894);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(41,870);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(42,1040);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(42,1021);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(43,901);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(43,890);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(44,1031);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(44,1014);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(45,1044);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(45,1027);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(46,1022);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(46,1005);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(47,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(47,1002);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(48,1015);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(48,987);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(49,1051);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(49,1032);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(50,1041);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(50,1020);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetTotalEvents(51,11);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetPassedEvents(51,11);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone7->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap Only: Ave 0.980","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap + HW + Cut: Ave 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis8[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis8);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(0,10);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(0,10);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(1,996);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(1,984);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(2,918);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(2,901);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(3,1142);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(3,1128);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(4,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(4,995);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(5,948);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(5,932);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(6,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(6,998);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(7,991);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(7,969);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(8,967);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(8,949);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(9,1153);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(9,1130);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(10,943);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(10,919);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(11,1008);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(11,985);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(12,1079);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(12,1061);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(13,969);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(13,945);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(14,1049);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(14,1031);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(15,1084);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(15,1056);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(16,916);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(16,888);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(17,1087);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(17,1065);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(18,971);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(18,954);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(19,944);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(19,935);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(20,1038);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(20,1021);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(21,949);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(21,919);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(22,978);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(22,961);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(23,982);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(23,966);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(24,948);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(24,936);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(25,1080);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(25,1064);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(26,993);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(26,976);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(27,890);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(27,873);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(28,980);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(28,959);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(29,898);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(29,884);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(30,908);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(30,894);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(31,1057);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(31,1029);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(32,944);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(32,926);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(33,1009);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(33,982);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(34,1103);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(34,1078);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(35,904);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(35,887);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(36,1062);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(36,1041);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(37,1017);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(37,987);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(38,955);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(38,938);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(39,1037);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(39,1022);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(40,1107);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(40,1083);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(41,894);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(41,870);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(42,1040);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(42,1021);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(43,901);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(43,890);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(44,1031);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(44,1014);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(45,1044);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(45,1027);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(46,1022);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(46,1005);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(47,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(47,1002);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(48,1015);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(48,987);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(49,1051);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(49,1032);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(50,1041);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(50,1020);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetTotalEvents(51,11);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetPassedEvents(51,11);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone8->Draw("plsame");
   Double_t xAxis9[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",50,xAxis9);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(0,10);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(0,10);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(1,996);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(1,975);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(2,918);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(2,892);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(3,1142);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(3,1118);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(4,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(4,987);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(5,948);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(5,928);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(6,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(6,993);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(7,991);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(7,960);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(8,967);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(8,940);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(9,1153);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(9,1117);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(10,943);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(10,914);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(11,1008);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(11,977);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(12,1079);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(12,1051);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(13,969);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(13,936);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(14,1049);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(14,1020);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(15,1084);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(15,1051);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(16,916);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(16,882);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(17,1087);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(17,1058);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(18,971);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(18,951);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(19,944);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(19,925);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(20,1038);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(20,1011);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(21,949);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(21,915);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(22,978);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(22,956);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(23,982);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(23,960);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(24,948);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(24,930);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(25,1080);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(25,1055);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(26,993);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(26,967);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(27,890);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(27,867);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(28,980);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(28,954);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(29,898);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(29,879);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(30,908);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(30,885);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(31,1057);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(31,1008);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(32,944);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(32,912);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(33,1009);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(33,968);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(34,1103);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(34,1063);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(35,904);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(35,880);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(36,1062);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(36,1029);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(37,1017);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(37,976);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(38,955);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(38,930);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(39,1037);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(39,1005);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(40,1107);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(40,1072);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(41,894);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(41,863);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(42,1040);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(42,1014);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(43,901);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(43,883);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(44,1031);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(44,1006);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(45,1044);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(45,1012);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(46,1022);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(46,997);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(47,1019);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(47,991);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(48,1015);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(48,976);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(49,1051);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(49,1024);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(50,1041);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(50,1014);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetTotalEvents(51,11);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetPassedEvents(51,11);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone9->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffPhi.eps.C <==
void EffPhi.eps()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 04:51:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-5.294278,0.7392405,4.244962,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis7[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",50,xAxis7);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(1,206);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(1,205);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(2,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(2,240);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(3,270);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(3,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(4,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(4,216);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(5,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(5,246);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(6,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(6,239);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(7,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(7,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(8,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(8,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(9,263);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(9,251);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(10,205);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(10,198);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(11,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(11,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(12,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(12,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(13,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(13,215);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(14,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(14,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(15,275);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(15,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(16,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(16,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(17,248);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(17,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(18,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(18,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(19,252);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(19,250);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(20,216);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(20,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(21,281);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(21,271);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(22,270);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(22,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(23,228);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(23,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(24,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(24,202);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(25,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(25,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(26,223);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(26,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(27,227);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(27,217);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(28,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(28,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(29,194);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(29,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(30,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(30,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(31,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(31,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(32,246);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(32,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(33,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(33,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(34,278);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(34,272);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(35,187);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(35,183);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(36,235);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(36,232);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(37,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(37,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(38,239);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(38,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(39,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(39,227);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(40,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(40,274);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(41,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(41,251);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(42,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(42,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(43,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(43,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(44,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(44,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(45,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(45,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(46,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(46,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(47,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(47,223);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(48,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(48,211);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(49,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(49,254);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(50,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(50,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetPassedEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone7->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","NN Extrap Only: Ave 0.976","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","NN Extrap + HW + Cut: Ave 0.969","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis8[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",50,xAxis8);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(1,206);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(1,205);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(2,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(2,240);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(3,270);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(3,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(4,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(4,216);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(5,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(5,246);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(6,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(6,239);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(7,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(7,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(8,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(8,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(9,263);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(9,251);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(10,205);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(10,198);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(11,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(11,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(12,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(12,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(13,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(13,215);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(14,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(14,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(15,275);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(15,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(16,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(16,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(17,248);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(17,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(18,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(18,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(19,252);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(19,250);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(20,216);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(20,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(21,281);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(21,271);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(22,270);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(22,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(23,228);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(23,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(24,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(24,202);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(25,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(25,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(26,223);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(26,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(27,227);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(27,217);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(28,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(28,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(29,194);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(29,190);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(30,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(30,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(31,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(31,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(32,246);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(32,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(33,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(33,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(34,278);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(34,272);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(35,187);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(35,183);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(36,235);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(36,232);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(37,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(37,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(38,239);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(38,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(39,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(39,227);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(40,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(40,274);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(41,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(41,251);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(42,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(42,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(43,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(43,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(44,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(44,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(45,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(45,258);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(46,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(46,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(47,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(47,223);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(48,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(48,211);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(49,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(49,254);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(50,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(50,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetPassedEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone8->Draw("plsame");
   Double_t xAxis9[51] = {-3.14, -3.0144, -2.8888, -2.7632, -2.6376, -2.512, -2.3864, -2.2608, -2.1352, -2.0096, -1.884, -1.7584, -1.6328, -1.5072, -1.3816, -1.256, -1.1304, -1.0048, -0.8792, -0.7536, -0.628, -0.5024, -0.3768, -0.2512, -0.1256, -4.440892e-16, 0.1256, 0.2512, 0.3768, 0.5024, 0.628, 0.7536, 0.8792, 1.0048, 1.1304, 1.256, 1.3816, 1.5072, 1.6328, 1.7584, 1.884, 2.0096, 2.1352, 2.2608, 2.3864, 2.512, 2.6376, 2.7632, 2.8888, 3.0144, 3.14}; 
   
   TEfficiency * TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9 = new TEfficiency("TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",50,xAxis9);
   
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetConfidenceLevel(0.6826895);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetBetaAlpha(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetBetaBeta(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetWeight(1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetStatisticOption(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPosteriorMode(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetShortestInterval(0);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(0,4);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(1,206);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(1,204);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(2,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(2,238);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(3,270);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(3,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(4,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(4,216);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(5,259);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(5,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(6,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(6,237);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(7,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(7,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(8,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(8,216);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(9,263);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(9,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(10,205);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(10,198);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(11,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(11,233);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(12,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(12,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(13,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(13,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(14,262);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(14,256);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(15,275);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(15,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(16,234);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(16,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(17,248);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(17,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(18,266);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(18,261);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(19,252);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(19,248);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(20,216);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(20,212);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(21,281);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(21,271);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(22,270);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(22,265);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(23,228);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(23,225);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(24,213);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(24,202);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(25,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(25,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(26,223);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(26,218);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(27,227);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(27,214);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(28,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(28,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(29,194);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(29,189);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(30,224);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(30,217);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(31,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(31,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(32,246);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(32,240);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(33,255);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(33,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(34,278);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(34,268);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(35,187);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(35,181);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(36,235);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(36,231);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(37,267);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(37,254);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(38,239);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(38,230);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(39,236);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(39,219);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(40,277);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(40,272);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(41,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(41,250);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(42,264);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(42,253);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(43,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(43,242);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(44,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(44,235);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(45,269);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(45,257);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(46,249);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(46,243);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(47,229);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(47,219);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(48,220);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(48,211);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(49,260);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(49,254);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(50,245);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(50,241);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetTotalEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetPassedEvents(51,1);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetMarkerColor(ci);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetMarkerStyle(20);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->SetMarkerSize(0.75);
   TruthAllPhi_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone9->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffZ0.C <==
void EffZ0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-252.9114,0.7392405,202.7848,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis10[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",60,xAxis10);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(16,145);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(16,143);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(17,263);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(17,258);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(18,337);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(18,334);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(19,491);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(19,479);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(20,772);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(20,749);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(21,782);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(21,766);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(22,1095);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(22,1082);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(23,1545);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(23,1521);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(24,1970);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(24,1939);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(25,2394);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(25,2340);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(26,2774);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(26,2695);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(27,2810);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(27,2760);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(28,3175);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(28,3105);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(29,3247);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(29,3197);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(30,3324);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(30,3273);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(31,3434);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(31,3364);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(32,3288);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(32,3229);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(33,3082);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(33,3025);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(34,3007);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(34,2950);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(35,2553);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(35,2513);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(36,2193);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(36,2145);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(37,1931);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(37,1905);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(38,1357);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(38,1315);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(39,1372);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(39,1355);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(40,932);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(40,907);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(41,619);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(41,593);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(42,450);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(42,437);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(43,363);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(43,353);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(44,238);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(44,231);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(45,178);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(45,177);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone10->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap Only: Ave 0.980","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","NN Extrap + HW + Cut: Ave 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis11[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",60,xAxis11);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(16,145);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(16,143);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(17,263);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(17,258);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(18,337);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(18,334);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(19,491);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(19,479);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(20,772);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(20,749);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(21,782);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(21,766);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(22,1095);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(22,1082);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(23,1545);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(23,1521);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(24,1970);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(24,1939);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(25,2394);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(25,2340);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(26,2774);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(26,2695);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(27,2810);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(27,2760);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(28,3175);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(28,3105);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(29,3247);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(29,3197);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(30,3324);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(30,3273);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(31,3434);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(31,3364);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(32,3288);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(32,3229);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(33,3082);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(33,3025);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(34,3007);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(34,2950);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(35,2553);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(35,2513);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(36,2193);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(36,2145);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(37,1931);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(37,1905);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(38,1357);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(38,1315);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(39,1372);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(39,1355);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(40,932);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(40,907);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(41,619);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(41,593);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(42,450);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(42,437);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(43,363);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(43,353);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(44,238);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(44,231);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(45,178);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(45,177);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone11->Draw("plsame");
   Double_t xAxis12[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone","",60,xAxis12);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(16,145);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(16,141);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(17,263);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(17,258);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(18,337);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(18,332);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(19,491);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(19,478);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(20,772);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(20,737);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(21,782);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(21,760);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(22,1095);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(22,1073);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(23,1545);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(23,1507);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(24,1970);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(24,1923);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(25,2394);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(25,2324);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(26,2774);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(26,2677);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(27,2810);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(27,2739);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(28,3175);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(28,3068);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(29,3247);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(29,3162);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(30,3324);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(30,3234);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(31,3434);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(31,3331);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(32,3288);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(32,3205);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(33,3082);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(33,3003);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(34,3007);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(34,2918);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(35,2553);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(35,2495);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(36,2193);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(36,2123);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(37,1931);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(37,1889);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(38,1357);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(38,1293);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(39,1372);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(39,1350);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(40,932);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(40,901);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(41,619);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(41,589);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(42,450);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(42,435);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(43,363);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(43,351);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(44,238);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(44,227);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(45,178);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(45,175);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6_clone12->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffZ0.eps.C <==
void EffZ0.eps()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 04:51:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-252.9114,0.7392405,202.7848,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis10[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",60,xAxis10);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(16,50);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(16,50);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(17,58);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(17,57);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(18,79);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(18,78);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(19,94);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(19,89);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(20,173);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(20,167);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(21,191);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(21,190);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(22,288);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(22,277);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(23,370);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(23,366);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(24,479);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(24,460);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(25,612);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(25,598);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(26,619);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(26,598);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(27,708);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(27,693);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(28,836);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(28,815);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(29,792);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(29,775);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(30,865);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(30,854);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(31,839);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(31,811);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(32,749);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(32,728);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(33,739);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(33,722);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(34,705);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(34,690);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(35,718);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(35,712);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(36,549);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(36,532);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(37,411);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(37,402);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(38,323);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(38,312);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(39,280);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(39,275);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(40,238);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(40,233);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(41,150);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(41,144);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(42,104);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(42,103);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(43,97);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(43,93);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(44,47);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(44,46);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(45,41);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(45,41);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone10->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","NN Extrap Only: Ave 0.976","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","NN Extrap + HW + Cut: Ave 0.969","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis11[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",60,xAxis11);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(16,50);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(16,50);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(17,58);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(17,57);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(18,79);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(18,78);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(19,94);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(19,89);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(20,173);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(20,167);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(21,191);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(21,190);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(22,288);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(22,277);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(23,370);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(23,366);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(24,479);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(24,460);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(25,612);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(25,598);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(26,619);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(26,598);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(27,708);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(27,693);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(28,836);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(28,815);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(29,792);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(29,775);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(30,865);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(30,854);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(31,839);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(31,811);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(32,749);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(32,728);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(33,739);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(33,722);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(34,705);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(34,690);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(35,718);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(35,712);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(36,549);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(36,532);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(37,411);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(37,402);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(38,323);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(38,312);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(39,280);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(39,275);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(40,238);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(40,233);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(41,150);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(41,144);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(42,104);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(42,103);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(43,97);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(43,93);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(44,47);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(44,46);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(45,41);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(45,41);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone11->Draw("plsame");
   Double_t xAxis12[61] = {-300, -290, -280, -270, -260, -250, -240, -230, -220, -210, -200, -190, -180, -170, -160, -150, -140, -130, -120, -110, -100, -90, -80, -70, -60, -50, -40, -30, -20, -10, 0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300}; 
   
   TEfficiency * TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12 = new TEfficiency("TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone","",60,xAxis12);
   
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetConfidenceLevel(0.6826895);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetBetaAlpha(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetBetaBeta(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetWeight(1);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetStatisticOption(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPosteriorMode(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetShortestInterval(0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(0,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(1,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(2,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(3,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(4,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(5,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(6,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(7,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(8,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(9,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(10,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(11,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(12,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(13,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(14,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(15,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(16,50);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(16,50);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(17,58);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(17,57);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(18,79);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(18,78);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(19,94);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(19,88);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(20,173);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(20,163);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(21,191);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(21,186);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(22,288);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(22,277);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(23,370);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(23,364);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(24,479);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(24,458);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(25,612);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(25,597);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(26,619);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(26,591);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(27,708);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(27,689);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(28,836);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(28,809);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(29,792);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(29,770);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(30,865);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(30,850);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(31,839);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(31,806);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(32,749);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(32,721);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(33,739);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(33,717);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(34,705);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(34,684);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(35,718);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(35,709);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(36,549);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(36,529);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(37,411);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(37,397);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(38,323);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(38,305);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(39,280);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(39,274);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(40,238);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(40,231);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(41,150);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(41,143);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(42,104);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(42,103);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(43,97);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(43,93);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(44,47);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(44,44);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(45,41);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(45,41);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(46,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(47,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(48,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(49,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(50,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(51,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(52,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(53,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(54,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(55,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(56,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(57,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(58,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(59,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(60,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetTotalEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetPassedEvents(61,0);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetMarkerColor(ci);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetMarkerStyle(20);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->SetMarkerSize(0.75);
   TruthAllZ0_Uncertainty_20.000000_minNHits_8_NN_0.050000_HW_6_clone12->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffpT.C <==
void EffpT()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.4683914,0.7392405,2.173071,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone1 = new TEfficiency("rTruthAllPt_clone","",10,xAxis1);
   
   rTruthAllPt_clone1->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone1->SetBetaAlpha(1);
   rTruthAllPt_clone1->SetBetaBeta(1);
   rTruthAllPt_clone1->SetWeight(1);
   rTruthAllPt_clone1->SetStatisticOption(1);
   rTruthAllPt_clone1->SetPosteriorMode(0);
   rTruthAllPt_clone1->SetShortestInterval(0);
   rTruthAllPt_clone1->SetUseWeightedEvents();
   rTruthAllPt_clone1->SetTotalEvents(0,0);
   rTruthAllPt_clone1->SetPassedEvents(0,0);
   rTruthAllPt_clone1->SetTotalEvents(1,24215);
   rTruthAllPt_clone1->SetPassedEvents(1,23737);
   rTruthAllPt_clone1->SetTotalEvents(2,10056);
   rTruthAllPt_clone1->SetPassedEvents(2,9881);
   rTruthAllPt_clone1->SetTotalEvents(3,5039);
   rTruthAllPt_clone1->SetPassedEvents(3,4940);
   rTruthAllPt_clone1->SetTotalEvents(4,2805);
   rTruthAllPt_clone1->SetPassedEvents(4,2750);
   rTruthAllPt_clone1->SetTotalEvents(5,2837);
   rTruthAllPt_clone1->SetPassedEvents(5,2778);
   rTruthAllPt_clone1->SetTotalEvents(6,1318);
   rTruthAllPt_clone1->SetPassedEvents(6,1285);
   rTruthAllPt_clone1->SetTotalEvents(7,734);
   rTruthAllPt_clone1->SetPassedEvents(7,721);
   rTruthAllPt_clone1->SetTotalEvents(8,1360);
   rTruthAllPt_clone1->SetPassedEvents(8,1329);
   rTruthAllPt_clone1->SetTotalEvents(9,912);
   rTruthAllPt_clone1->SetPassedEvents(9,894);
   rTruthAllPt_clone1->SetTotalEvents(10,843);
   rTruthAllPt_clone1->SetPassedEvents(10,823);
   rTruthAllPt_clone1->SetTotalEvents(11,0);
   rTruthAllPt_clone1->SetPassedEvents(11,0);
   rTruthAllPt_clone1->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetMarkerColor(ci);
   rTruthAllPt_clone1->SetMarkerStyle(20);
   rTruthAllPt_clone1->SetMarkerSize(0.75);
   rTruthAllPt_clone1->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("rTruthAllPt_clone","NN Extrap Only: Ave 0.980","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","NN Extrap + HW + Cut: Ave 0.972","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis2[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone2 = new TEfficiency("rTruthAllPt_clone","",10,xAxis2);
   
   rTruthAllPt_clone2->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone2->SetBetaAlpha(1);
   rTruthAllPt_clone2->SetBetaBeta(1);
   rTruthAllPt_clone2->SetWeight(1);
   rTruthAllPt_clone2->SetStatisticOption(1);
   rTruthAllPt_clone2->SetPosteriorMode(0);
   rTruthAllPt_clone2->SetShortestInterval(0);
   rTruthAllPt_clone2->SetUseWeightedEvents();
   rTruthAllPt_clone2->SetTotalEvents(0,0);
   rTruthAllPt_clone2->SetPassedEvents(0,0);
   rTruthAllPt_clone2->SetTotalEvents(1,24215);
   rTruthAllPt_clone2->SetPassedEvents(1,23737);
   rTruthAllPt_clone2->SetTotalEvents(2,10056);
   rTruthAllPt_clone2->SetPassedEvents(2,9881);
   rTruthAllPt_clone2->SetTotalEvents(3,5039);
   rTruthAllPt_clone2->SetPassedEvents(3,4940);
   rTruthAllPt_clone2->SetTotalEvents(4,2805);
   rTruthAllPt_clone2->SetPassedEvents(4,2750);
   rTruthAllPt_clone2->SetTotalEvents(5,2837);
   rTruthAllPt_clone2->SetPassedEvents(5,2778);
   rTruthAllPt_clone2->SetTotalEvents(6,1318);
   rTruthAllPt_clone2->SetPassedEvents(6,1285);
   rTruthAllPt_clone2->SetTotalEvents(7,734);
   rTruthAllPt_clone2->SetPassedEvents(7,721);
   rTruthAllPt_clone2->SetTotalEvents(8,1360);
   rTruthAllPt_clone2->SetPassedEvents(8,1329);
   rTruthAllPt_clone2->SetTotalEvents(9,912);
   rTruthAllPt_clone2->SetPassedEvents(9,894);
   rTruthAllPt_clone2->SetTotalEvents(10,843);
   rTruthAllPt_clone2->SetPassedEvents(10,823);
   rTruthAllPt_clone2->SetTotalEvents(11,0);
   rTruthAllPt_clone2->SetPassedEvents(11,0);
   rTruthAllPt_clone2->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetMarkerColor(ci);
   rTruthAllPt_clone2->SetMarkerStyle(20);
   rTruthAllPt_clone2->SetMarkerSize(0.75);
   rTruthAllPt_clone2->Draw("plsame");
   Double_t xAxis3[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone3 = new TEfficiency("rTruthAllPt_clone","",10,xAxis3);
   
   rTruthAllPt_clone3->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone3->SetBetaAlpha(1);
   rTruthAllPt_clone3->SetBetaBeta(1);
   rTruthAllPt_clone3->SetWeight(1);
   rTruthAllPt_clone3->SetStatisticOption(1);
   rTruthAllPt_clone3->SetPosteriorMode(0);
   rTruthAllPt_clone3->SetShortestInterval(0);
   rTruthAllPt_clone3->SetUseWeightedEvents();
   rTruthAllPt_clone3->SetTotalEvents(0,0);
   rTruthAllPt_clone3->SetPassedEvents(0,0);
   rTruthAllPt_clone3->SetTotalEvents(1,24215);
   rTruthAllPt_clone3->SetPassedEvents(1,23510);
   rTruthAllPt_clone3->SetTotalEvents(2,10056);
   rTruthAllPt_clone3->SetPassedEvents(2,9797);
   rTruthAllPt_clone3->SetTotalEvents(3,5039);
   rTruthAllPt_clone3->SetPassedEvents(3,4906);
   rTruthAllPt_clone3->SetTotalEvents(4,2805);
   rTruthAllPt_clone3->SetPassedEvents(4,2726);
   rTruthAllPt_clone3->SetTotalEvents(5,2837);
   rTruthAllPt_clone3->SetPassedEvents(5,2758);
   rTruthAllPt_clone3->SetTotalEvents(6,1318);
   rTruthAllPt_clone3->SetPassedEvents(6,1277);
   rTruthAllPt_clone3->SetTotalEvents(7,734);
   rTruthAllPt_clone3->SetPassedEvents(7,712);
   rTruthAllPt_clone3->SetTotalEvents(8,1360);
   rTruthAllPt_clone3->SetPassedEvents(8,1320);
   rTruthAllPt_clone3->SetTotalEvents(9,912);
   rTruthAllPt_clone3->SetPassedEvents(9,877);
   rTruthAllPt_clone3->SetTotalEvents(10,843);
   rTruthAllPt_clone3->SetPassedEvents(10,813);
   rTruthAllPt_clone3->SetTotalEvents(11,0);
   rTruthAllPt_clone3->SetPassedEvents(11,0);
   rTruthAllPt_clone3->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetMarkerColor(ci);
   rTruthAllPt_clone3->SetMarkerStyle(20);
   rTruthAllPt_clone3->SetMarkerSize(0.75);
   rTruthAllPt_clone3->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/EffpT.eps.C <==
void EffpT.eps()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 04:51:42 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.4683914,0.7392405,2.173071,1.118987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone1 = new TEfficiency("rTruthAllPt_clone","",10,xAxis1);
   
   rTruthAllPt_clone1->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone1->SetBetaAlpha(1);
   rTruthAllPt_clone1->SetBetaBeta(1);
   rTruthAllPt_clone1->SetWeight(1);
   rTruthAllPt_clone1->SetStatisticOption(1);
   rTruthAllPt_clone1->SetPosteriorMode(0);
   rTruthAllPt_clone1->SetShortestInterval(0);
   rTruthAllPt_clone1->SetUseWeightedEvents();
   rTruthAllPt_clone1->SetTotalEvents(0,0);
   rTruthAllPt_clone1->SetPassedEvents(0,0);
   rTruthAllPt_clone1->SetTotalEvents(1,3382);
   rTruthAllPt_clone1->SetPassedEvents(1,3302);
   rTruthAllPt_clone1->SetTotalEvents(2,872);
   rTruthAllPt_clone1->SetPassedEvents(2,847);
   rTruthAllPt_clone1->SetTotalEvents(3,499);
   rTruthAllPt_clone1->SetPassedEvents(3,482);
   rTruthAllPt_clone1->SetTotalEvents(4,338);
   rTruthAllPt_clone1->SetPassedEvents(4,328);
   rTruthAllPt_clone1->SetTotalEvents(5,443);
   rTruthAllPt_clone1->SetPassedEvents(5,426);
   rTruthAllPt_clone1->SetTotalEvents(6,294);
   rTruthAllPt_clone1->SetPassedEvents(6,282);
   rTruthAllPt_clone1->SetTotalEvents(7,237);
   rTruthAllPt_clone1->SetPassedEvents(7,230);
   rTruthAllPt_clone1->SetTotalEvents(8,699);
   rTruthAllPt_clone1->SetPassedEvents(8,678);
   rTruthAllPt_clone1->SetTotalEvents(9,1161);
   rTruthAllPt_clone1->SetPassedEvents(9,1124);
   rTruthAllPt_clone1->SetTotalEvents(10,4265);
   rTruthAllPt_clone1->SetPassedEvents(10,4199);
   rTruthAllPt_clone1->SetTotalEvents(11,0);
   rTruthAllPt_clone1->SetPassedEvents(11,0);
   rTruthAllPt_clone1->SetFillColor(19);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone1->SetMarkerColor(ci);
   rTruthAllPt_clone1->SetMarkerStyle(20);
   rTruthAllPt_clone1->SetMarkerSize(0.75);
   rTruthAllPt_clone1->Draw("ap");
   
   TLegend *leg = new TLegend(0.37,0.8,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("rTruthAllPt_clone","NN Extrap Only: Ave 0.976","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rTruthAllPt_clone","NN Extrap + HW + Cut: Ave 0.969","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis2[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone2 = new TEfficiency("rTruthAllPt_clone","",10,xAxis2);
   
   rTruthAllPt_clone2->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone2->SetBetaAlpha(1);
   rTruthAllPt_clone2->SetBetaBeta(1);
   rTruthAllPt_clone2->SetWeight(1);
   rTruthAllPt_clone2->SetStatisticOption(1);
   rTruthAllPt_clone2->SetPosteriorMode(0);
   rTruthAllPt_clone2->SetShortestInterval(0);
   rTruthAllPt_clone2->SetUseWeightedEvents();
   rTruthAllPt_clone2->SetTotalEvents(0,0);
   rTruthAllPt_clone2->SetPassedEvents(0,0);
   rTruthAllPt_clone2->SetTotalEvents(1,3382);
   rTruthAllPt_clone2->SetPassedEvents(1,3302);
   rTruthAllPt_clone2->SetTotalEvents(2,872);
   rTruthAllPt_clone2->SetPassedEvents(2,847);
   rTruthAllPt_clone2->SetTotalEvents(3,499);
   rTruthAllPt_clone2->SetPassedEvents(3,482);
   rTruthAllPt_clone2->SetTotalEvents(4,338);
   rTruthAllPt_clone2->SetPassedEvents(4,328);
   rTruthAllPt_clone2->SetTotalEvents(5,443);
   rTruthAllPt_clone2->SetPassedEvents(5,426);
   rTruthAllPt_clone2->SetTotalEvents(6,294);
   rTruthAllPt_clone2->SetPassedEvents(6,282);
   rTruthAllPt_clone2->SetTotalEvents(7,237);
   rTruthAllPt_clone2->SetPassedEvents(7,230);
   rTruthAllPt_clone2->SetTotalEvents(8,699);
   rTruthAllPt_clone2->SetPassedEvents(8,678);
   rTruthAllPt_clone2->SetTotalEvents(9,1161);
   rTruthAllPt_clone2->SetPassedEvents(9,1124);
   rTruthAllPt_clone2->SetTotalEvents(10,4265);
   rTruthAllPt_clone2->SetPassedEvents(10,4199);
   rTruthAllPt_clone2->SetTotalEvents(11,0);
   rTruthAllPt_clone2->SetPassedEvents(11,0);
   rTruthAllPt_clone2->SetFillColor(19);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetLineColor(ci);

   ci = TColor::GetColor("#3e99f7");
   rTruthAllPt_clone2->SetMarkerColor(ci);
   rTruthAllPt_clone2->SetMarkerStyle(20);
   rTruthAllPt_clone2->SetMarkerSize(0.75);
   rTruthAllPt_clone2->Draw("plsame");
   Double_t xAxis3[11] = {1, 1.5, 2, 2.5, 3, 4, 5, 6, 10, 20, 100}; 
   
   TEfficiency * rTruthAllPt_clone3 = new TEfficiency("rTruthAllPt_clone","",10,xAxis3);
   
   rTruthAllPt_clone3->SetConfidenceLevel(0.6826895);
   rTruthAllPt_clone3->SetBetaAlpha(1);
   rTruthAllPt_clone3->SetBetaBeta(1);
   rTruthAllPt_clone3->SetWeight(1);
   rTruthAllPt_clone3->SetStatisticOption(1);
   rTruthAllPt_clone3->SetPosteriorMode(0);
   rTruthAllPt_clone3->SetShortestInterval(0);
   rTruthAllPt_clone3->SetUseWeightedEvents();
   rTruthAllPt_clone3->SetTotalEvents(0,0);
   rTruthAllPt_clone3->SetPassedEvents(0,0);
   rTruthAllPt_clone3->SetTotalEvents(1,3382);
   rTruthAllPt_clone3->SetPassedEvents(1,3264);
   rTruthAllPt_clone3->SetTotalEvents(2,872);
   rTruthAllPt_clone3->SetPassedEvents(2,837);
   rTruthAllPt_clone3->SetTotalEvents(3,499);
   rTruthAllPt_clone3->SetPassedEvents(3,478);
   rTruthAllPt_clone3->SetTotalEvents(4,338);
   rTruthAllPt_clone3->SetPassedEvents(4,321);
   rTruthAllPt_clone3->SetTotalEvents(5,443);
   rTruthAllPt_clone3->SetPassedEvents(5,426);
   rTruthAllPt_clone3->SetTotalEvents(6,294);
   rTruthAllPt_clone3->SetPassedEvents(6,281);
   rTruthAllPt_clone3->SetTotalEvents(7,237);
   rTruthAllPt_clone3->SetPassedEvents(7,228);
   rTruthAllPt_clone3->SetTotalEvents(8,699);
   rTruthAllPt_clone3->SetPassedEvents(8,675);
   rTruthAllPt_clone3->SetTotalEvents(9,1161);
   rTruthAllPt_clone3->SetPassedEvents(9,1116);
   rTruthAllPt_clone3->SetTotalEvents(10,4265);
   rTruthAllPt_clone3->SetPassedEvents(10,4185);
   rTruthAllPt_clone3->SetTotalEvents(11,0);
   rTruthAllPt_clone3->SetPassedEvents(11,0);
   rTruthAllPt_clone3->SetFillColor(19);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetLineColor(ci);

   ci = TColor::GetColor("#d85218");
   rTruthAllPt_clone3->SetMarkerColor(ci);
   rTruthAllPt_clone3->SetMarkerStyle(20);
   rTruthAllPt_clone3->SetMarkerSize(0.75);
   rTruthAllPt_clone3->Draw("plsame");
   TLatex *   tex = new TLatex(0.65,0.29,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.255,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/NTrueTracks.C <==
void NTrueTracks()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:04 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.170258,-0.290555,6.143857,1.525414);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis8[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *frame__8 = new TH1F("frame__8","rnTracksPerEventMatched",66, xAxis8);
   frame__8->SetMaximum(1.434615);
   frame__8->SetStats(0);
   frame__8->SetLineWidth(2);
   frame__8->SetMarkerStyle(20);
   frame__8->SetMarkerSize(1.2);
   frame__8->GetXaxis()->SetTitle("N_{Tracks}");
   frame__8->GetXaxis()->SetLabelFont(42);
   frame__8->GetXaxis()->SetLabelSize(0.05);
   frame__8->GetXaxis()->SetTitleSize(0.05);
   frame__8->GetXaxis()->SetTitleOffset(1.4);
   frame__8->GetXaxis()->SetTitleFont(42);
   frame__8->GetYaxis()->SetTitle("Nomalized Events");
   frame__8->GetYaxis()->SetLabelFont(42);
   frame__8->GetYaxis()->SetLabelSize(0.05);
   frame__8->GetYaxis()->SetTitleSize(0.05);
   frame__8->GetYaxis()->SetTitleOffset(1.4);
   frame__8->GetYaxis()->SetTitleFont(42);
   frame__8->GetZaxis()->SetLabelFont(42);
   frame__8->GetZaxis()->SetLabelSize(0.05);
   frame__8->GetZaxis()->SetTitleSize(0.05);
   frame__8->GetZaxis()->SetTitleOffset(1);
   frame__8->GetZaxis()->SetTitleFont(42);
   frame__8->Draw("");
   
   TLegend *leg = new TLegend(0.19,0.75,0.65,0.865,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("rnTracksPerEventMatched","NN Extrap Only: Ave 126.5","l");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rnTracksPerEventMatchedNNSelected","NN Extrap + Cut: Ave 125.4","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rnTracksPerEventMatchedNNOverlap","NN Extrap + HW + Cut: Ave 125.4","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis9[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *rnTracksPerEventMatched__9 = new TH1F("rnTracksPerEventMatched__9","rnTracksPerEventMatched",66, xAxis9);
   rnTracksPerEventMatched__9->SetBinContent(27,0.002564103);
   rnTracksPerEventMatched__9->SetBinContent(28,0.01538462);
   rnTracksPerEventMatched__9->SetBinContent(29,0.9538462);
   rnTracksPerEventMatched__9->SetBinContent(30,0.02820513);
   rnTracksPerEventMatched__9->SetBinError(27,0.002564103);
   rnTracksPerEventMatched__9->SetBinError(28,0.008108404);
   rnTracksPerEventMatched__9->SetBinError(29,0.1545709);
   rnTracksPerEventMatched__9->SetBinError(30,0.01117666);
   rnTracksPerEventMatched__9->SetEntries(100010);
   rnTracksPerEventMatched__9->SetDirectory(0);
   rnTracksPerEventMatched__9->SetStats(0);

   ci = TColor::GetColor("#3e99f7");
   rnTracksPerEventMatched__9->SetLineColor(ci);
   rnTracksPerEventMatched__9->SetLineWidth(2);
   rnTracksPerEventMatched__9->SetMarkerStyle(20);
   rnTracksPerEventMatched__9->SetMarkerSize(1.2);
   rnTracksPerEventMatched__9->GetXaxis()->SetTitle("N_{Tracks}");
   rnTracksPerEventMatched__9->GetXaxis()->SetLabelFont(42);
   rnTracksPerEventMatched__9->GetXaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatched__9->GetXaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatched__9->GetXaxis()->SetTitleOffset(1.4);
   rnTracksPerEventMatched__9->GetXaxis()->SetTitleFont(42);
   rnTracksPerEventMatched__9->GetYaxis()->SetTitle("Nomalized Events");
   rnTracksPerEventMatched__9->GetYaxis()->SetLabelFont(42);
   rnTracksPerEventMatched__9->GetYaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatched__9->GetYaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatched__9->GetYaxis()->SetTitleOffset(1.4);
   rnTracksPerEventMatched__9->GetYaxis()->SetTitleFont(42);
   rnTracksPerEventMatched__9->GetZaxis()->SetLabelFont(42);
   rnTracksPerEventMatched__9->GetZaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatched__9->GetZaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatched__9->GetZaxis()->SetTitleOffset(1);
   rnTracksPerEventMatched__9->GetZaxis()->SetTitleFont(42);
   rnTracksPerEventMatched__9->Draw("HISTSAME");
   Double_t xAxis10[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *rnTracksPerEventMatchedNNSelected__10 = new TH1F("rnTracksPerEventMatchedNNSelected__10","rnTracksPerEventMatchedNNSelected",66, xAxis10);
   rnTracksPerEventMatchedNNSelected__10->SetBinContent(27,0.002564103);
   rnTracksPerEventMatchedNNSelected__10->SetBinContent(28,0.01794872);
   rnTracksPerEventMatchedNNSelected__10->SetBinContent(29,0.9564102);
   rnTracksPerEventMatchedNNSelected__10->SetBinContent(30,0.02307692);
   rnTracksPerEventMatchedNNSelected__10->SetBinError(27,0.002564103);
   rnTracksPerEventMatchedNNSelected__10->SetBinError(28,0.007692308);
   rnTracksPerEventMatchedNNSelected__10->SetBinError(29,0.1571651);
   rnTracksPerEventMatchedNNSelected__10->SetBinError(30,0.009245003);
   rnTracksPerEventMatchedNNSelected__10->SetEntries(100010);
   rnTracksPerEventMatchedNNSelected__10->SetDirectory(0);
   rnTracksPerEventMatchedNNSelected__10->SetStats(0);

   ci = TColor::GetColor("#d85218");
   rnTracksPerEventMatchedNNSelected__10->SetLineColor(ci);
   rnTracksPerEventMatchedNNSelected__10->SetLineWidth(2);
   rnTracksPerEventMatchedNNSelected__10->SetMarkerStyle(20);
   rnTracksPerEventMatchedNNSelected__10->SetMarkerSize(1.2);
   rnTracksPerEventMatchedNNSelected__10->GetXaxis()->SetTitle("N_{Tracks}");
   rnTracksPerEventMatchedNNSelected__10->GetXaxis()->SetLabelFont(42);
   rnTracksPerEventMatchedNNSelected__10->GetXaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatchedNNSelected__10->GetXaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatchedNNSelected__10->GetXaxis()->SetTitleOffset(1.4);
   rnTracksPerEventMatchedNNSelected__10->GetXaxis()->SetTitleFont(42);
   rnTracksPerEventMatchedNNSelected__10->GetYaxis()->SetTitle("Nomalized Events");
   rnTracksPerEventMatchedNNSelected__10->GetYaxis()->SetLabelFont(42);
   rnTracksPerEventMatchedNNSelected__10->GetYaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatchedNNSelected__10->GetYaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatchedNNSelected__10->GetYaxis()->SetTitleOffset(1.4);
   rnTracksPerEventMatchedNNSelected__10->GetYaxis()->SetTitleFont(42);
   rnTracksPerEventMatchedNNSelected__10->GetZaxis()->SetLabelFont(42);
   rnTracksPerEventMatchedNNSelected__10->GetZaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatchedNNSelected__10->GetZaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatchedNNSelected__10->GetZaxis()->SetTitleOffset(1);
   rnTracksPerEventMatchedNNSelected__10->GetZaxis()->SetTitleFont(42);
   rnTracksPerEventMatchedNNSelected__10->Draw("HISTSAME");
   Double_t xAxis11[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *rnTracksPerEventMatchedNNOverlap__11 = new TH1F("rnTracksPerEventMatchedNNOverlap__11","rnTracksPerEventMatchedNNOverlap",66, xAxis11);
   rnTracksPerEventMatchedNNOverlap__11->SetBinContent(27,0.002564103);
   rnTracksPerEventMatchedNNOverlap__11->SetBinContent(28,0.02051282);
   rnTracksPerEventMatchedNNOverlap__11->SetBinContent(29,0.9538462);
   rnTracksPerEventMatchedNNOverlap__11->SetBinContent(30,0.02307692);
   rnTracksPerEventMatchedNNOverlap__11->SetBinError(27,0.002564103);
   rnTracksPerEventMatchedNNOverlap__11->SetBinError(28,0.008108404);
   rnTracksPerEventMatchedNNOverlap__11->SetBinError(29,0.1578954);
   rnTracksPerEventMatchedNNOverlap__11->SetBinError(30,0.009245003);
   rnTracksPerEventMatchedNNOverlap__11->SetEntries(100010);
   rnTracksPerEventMatchedNNOverlap__11->SetDirectory(0);
   rnTracksPerEventMatchedNNOverlap__11->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   rnTracksPerEventMatchedNNOverlap__11->SetLineColor(ci);
   rnTracksPerEventMatchedNNOverlap__11->SetLineWidth(2);
   rnTracksPerEventMatchedNNOverlap__11->SetMarkerStyle(20);
   rnTracksPerEventMatchedNNOverlap__11->SetMarkerSize(1.2);
   rnTracksPerEventMatchedNNOverlap__11->GetXaxis()->SetTitle("N_{Tracks}");
   rnTracksPerEventMatchedNNOverlap__11->GetXaxis()->SetLabelFont(42);
   rnTracksPerEventMatchedNNOverlap__11->GetXaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatchedNNOverlap__11->GetXaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatchedNNOverlap__11->GetXaxis()->SetTitleOffset(1.4);
   rnTracksPerEventMatchedNNOverlap__11->GetXaxis()->SetTitleFont(42);
   rnTracksPerEventMatchedNNOverlap__11->GetYaxis()->SetTitle("Nomalized Events");
   rnTracksPerEventMatchedNNOverlap__11->GetYaxis()->SetLabelFont(42);
   rnTracksPerEventMatchedNNOverlap__11->GetYaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatchedNNOverlap__11->GetYaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatchedNNOverlap__11->GetYaxis()->SetTitleOffset(1.4);
   rnTracksPerEventMatchedNNOverlap__11->GetYaxis()->SetTitleFont(42);
   rnTracksPerEventMatchedNNOverlap__11->GetZaxis()->SetLabelFont(42);
   rnTracksPerEventMatchedNNOverlap__11->GetZaxis()->SetLabelSize(0.05);
   rnTracksPerEventMatchedNNOverlap__11->GetZaxis()->SetTitleSize(0.05);
   rnTracksPerEventMatchedNNOverlap__11->GetZaxis()->SetTitleOffset(1);
   rnTracksPerEventMatchedNNOverlap__11->GetZaxis()->SetTitleFont(42);
   rnTracksPerEventMatchedNNOverlap__11->Draw("HISTSAME");
   TLatex *   tex = new TLatex(0.2,0.7,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.665,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.63,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.715,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/NallTracks.C <==
void NallTracks()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:04 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.170258,-0.2266796,6.143857,1.190068);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis4[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *frame__4 = new TH1F("frame__4","rnTracksPerEvent",66, xAxis4);
   frame__4->SetMaximum(1.119231);
   frame__4->SetStats(0);
   frame__4->SetLineWidth(2);
   frame__4->SetMarkerStyle(20);
   frame__4->SetMarkerSize(1.2);
   frame__4->GetXaxis()->SetTitle("N_{Tracks}");
   frame__4->GetXaxis()->SetLabelFont(42);
   frame__4->GetXaxis()->SetLabelSize(0.05);
   frame__4->GetXaxis()->SetTitleSize(0.05);
   frame__4->GetXaxis()->SetTitleOffset(1.4);
   frame__4->GetXaxis()->SetTitleFont(42);
   frame__4->GetYaxis()->SetTitle("Nomalized Events");
   frame__4->GetYaxis()->SetLabelFont(42);
   frame__4->GetYaxis()->SetLabelSize(0.05);
   frame__4->GetYaxis()->SetTitleSize(0.05);
   frame__4->GetYaxis()->SetTitleOffset(1.4);
   frame__4->GetYaxis()->SetTitleFont(42);
   frame__4->GetZaxis()->SetLabelFont(42);
   frame__4->GetZaxis()->SetLabelSize(0.05);
   frame__4->GetZaxis()->SetTitleSize(0.05);
   frame__4->GetZaxis()->SetTitleOffset(1);
   frame__4->GetZaxis()->SetTitleFont(42);
   frame__4->Draw("");
   
   TLegend *leg = new TLegend(0.19,0.75,0.65,0.865,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("rnTracksPerEvent","NN Extrap Only: Ave 14117.1","l");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rnTracksPerEventNNSelected","NN Extrap + Cut: Ave 3562.1","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("rnTracksPerEventNNOverlap","NN Extrap + HW + Cut: Ave 173.9","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis5[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *rnTracksPerEvent__5 = new TH1F("rnTracksPerEvent__5","rnTracksPerEvent",66, xAxis5);
   rnTracksPerEvent__5->SetBinContent(45,0.002564103);
   rnTracksPerEvent__5->SetBinContent(46,0.007692308);
   rnTracksPerEvent__5->SetBinContent(47,0.01538462);
   rnTracksPerEvent__5->SetBinContent(48,0.05128205);
   rnTracksPerEvent__5->SetBinContent(49,0.05641026);
   rnTracksPerEvent__5->SetBinContent(50,0.08461539);
   rnTracksPerEvent__5->SetBinContent(51,0.125641);
   rnTracksPerEvent__5->SetBinContent(52,0.2307692);
   rnTracksPerEvent__5->SetBinContent(53,0.2897436);
   rnTracksPerEvent__5->SetBinContent(54,0.09230769);
   rnTracksPerEvent__5->SetBinContent(55,0.01282051);
   rnTracksPerEvent__5->SetBinContent(56,0.01538462);
   rnTracksPerEvent__5->SetBinContent(57,0.002564103);
   rnTracksPerEvent__5->SetBinContent(58,0.007692308);
   rnTracksPerEvent__5->SetBinContent(59,0.002564103);
   rnTracksPerEvent__5->SetBinContent(60,0.002564103);
   rnTracksPerEvent__5->SetBinError(45,0.002564103);
   rnTracksPerEvent__5->SetBinError(46,0.004441156);
   rnTracksPerEvent__5->SetBinError(47,0.006280743);
   rnTracksPerEvent__5->SetBinError(48,0.01146702);
   rnTracksPerEvent__5->SetBinError(49,0.01202671);
   rnTracksPerEvent__5->SetBinError(50,0.01516944);
   rnTracksPerEvent__5->SetBinError(51,0.01794872);
   rnTracksPerEvent__5->SetBinError(52,0.02512297);
   rnTracksPerEvent__5->SetBinError(53,0.02725678);
   rnTracksPerEvent__5->SetBinError(54,0.01538462);
   rnTracksPerEvent__5->SetBinError(55,0.005733508);
   rnTracksPerEvent__5->SetBinError(56,0.006280743);
   rnTracksPerEvent__5->SetBinError(57,0.002564103);
   rnTracksPerEvent__5->SetBinError(58,0.004441156);
   rnTracksPerEvent__5->SetBinError(59,0.002564103);
   rnTracksPerEvent__5->SetBinError(60,0.002564103);
   rnTracksPerEvent__5->SetEntries(100010);
   rnTracksPerEvent__5->SetDirectory(0);
   rnTracksPerEvent__5->SetStats(0);

   ci = TColor::GetColor("#3e99f7");
   rnTracksPerEvent__5->SetLineColor(ci);
   rnTracksPerEvent__5->SetLineWidth(2);
   rnTracksPerEvent__5->SetMarkerStyle(20);
   rnTracksPerEvent__5->SetMarkerSize(1.2);
   rnTracksPerEvent__5->GetXaxis()->SetTitle("N_{Tracks}");
   rnTracksPerEvent__5->GetXaxis()->SetLabelFont(42);
   rnTracksPerEvent__5->GetXaxis()->SetLabelSize(0.05);
   rnTracksPerEvent__5->GetXaxis()->SetTitleSize(0.05);
   rnTracksPerEvent__5->GetXaxis()->SetTitleOffset(1.4);
   rnTracksPerEvent__5->GetXaxis()->SetTitleFont(42);
   rnTracksPerEvent__5->GetYaxis()->SetTitle("Nomalized Events");
   rnTracksPerEvent__5->GetYaxis()->SetLabelFont(42);
   rnTracksPerEvent__5->GetYaxis()->SetLabelSize(0.05);
   rnTracksPerEvent__5->GetYaxis()->SetTitleSize(0.05);
   rnTracksPerEvent__5->GetYaxis()->SetTitleOffset(1.4);
   rnTracksPerEvent__5->GetYaxis()->SetTitleFont(42);
   rnTracksPerEvent__5->GetZaxis()->SetLabelFont(42);
   rnTracksPerEvent__5->GetZaxis()->SetLabelSize(0.05);
   rnTracksPerEvent__5->GetZaxis()->SetTitleSize(0.05);
   rnTracksPerEvent__5->GetZaxis()->SetTitleOffset(1);
   rnTracksPerEvent__5->GetZaxis()->SetTitleFont(42);
   rnTracksPerEvent__5->Draw("HISTSAME");
   Double_t xAxis6[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *rnTracksPerEventNNSelected__6 = new TH1F("rnTracksPerEventNNSelected__6","rnTracksPerEventNNSelected",66, xAxis6);
   rnTracksPerEventNNSelected__6->SetBinContent(42,0.01794872);
   rnTracksPerEventNNSelected__6->SetBinContent(43,0.06410257);
   rnTracksPerEventNNSelected__6->SetBinContent(44,0.1820513);
   rnTracksPerEventNNSelected__6->SetBinContent(45,0.4820513);
   rnTracksPerEventNNSelected__6->SetBinContent(46,0.2076923);
   rnTracksPerEventNNSelected__6->SetBinContent(47,0.03333334);
   rnTracksPerEventNNSelected__6->SetBinContent(48,0.01025641);
   rnTracksPerEventNNSelected__6->SetBinContent(52,0.002564103);
   rnTracksPerEventNNSelected__6->SetBinError(42,0.006783978);
   rnTracksPerEventNNSelected__6->SetBinError(43,0.01332347);
   rnTracksPerEventNNSelected__6->SetBinError(44,0.02307692);
   rnTracksPerEventNNSelected__6->SetBinError(45,0.03803179);
   rnTracksPerEventNNSelected__6->SetBinError(46,0.0241897);
   rnTracksPerEventNNSelected__6->SetBinError(47,0.009245003);
   rnTracksPerEventNNSelected__6->SetBinError(48,0.005128205);
   rnTracksPerEventNNSelected__6->SetBinError(52,0.002564103);
   rnTracksPerEventNNSelected__6->SetEntries(100010);
   rnTracksPerEventNNSelected__6->SetDirectory(0);
   rnTracksPerEventNNSelected__6->SetStats(0);

   ci = TColor::GetColor("#d85218");
   rnTracksPerEventNNSelected__6->SetLineColor(ci);
   rnTracksPerEventNNSelected__6->SetLineWidth(2);
   rnTracksPerEventNNSelected__6->SetMarkerStyle(20);
   rnTracksPerEventNNSelected__6->SetMarkerSize(1.2);
   rnTracksPerEventNNSelected__6->GetXaxis()->SetTitle("N_{Tracks}");
   rnTracksPerEventNNSelected__6->GetXaxis()->SetLabelFont(42);
   rnTracksPerEventNNSelected__6->GetXaxis()->SetLabelSize(0.05);
   rnTracksPerEventNNSelected__6->GetXaxis()->SetTitleSize(0.05);
   rnTracksPerEventNNSelected__6->GetXaxis()->SetTitleOffset(1.4);
   rnTracksPerEventNNSelected__6->GetXaxis()->SetTitleFont(42);
   rnTracksPerEventNNSelected__6->GetYaxis()->SetTitle("Nomalized Events");
   rnTracksPerEventNNSelected__6->GetYaxis()->SetLabelFont(42);
   rnTracksPerEventNNSelected__6->GetYaxis()->SetLabelSize(0.05);
   rnTracksPerEventNNSelected__6->GetYaxis()->SetTitleSize(0.05);
   rnTracksPerEventNNSelected__6->GetYaxis()->SetTitleOffset(1.4);
   rnTracksPerEventNNSelected__6->GetYaxis()->SetTitleFont(42);
   rnTracksPerEventNNSelected__6->GetZaxis()->SetLabelFont(42);
   rnTracksPerEventNNSelected__6->GetZaxis()->SetLabelSize(0.05);
   rnTracksPerEventNNSelected__6->GetZaxis()->SetTitleSize(0.05);
   rnTracksPerEventNNSelected__6->GetZaxis()->SetTitleOffset(1);
   rnTracksPerEventNNSelected__6->GetZaxis()->SetTitleFont(42);
   rnTracksPerEventNNSelected__6->Draw("HISTSAME");
   Double_t xAxis7[67] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 22, 24, 26, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 150, 200, 250, 300, 400, 500, 600, 700, 800, 900, 1050, 1200, 1500, 2000, 2500, 3000, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 20000, 30000, 40000, 50000, 60000, 70000, 80000, 90000, 100000, 200000, 300000, 400000, 500000, 600000}; 
   
   TH1F *rnTracksPerEventNNOverlap__7 = new TH1F("rnTracksPerEventNNOverlap__7","rnTracksPerEventNNOverlap",66, xAxis7);
   rnTracksPerEventNNOverlap__7->SetBinContent(29,0.1307692);
   rnTracksPerEventNNOverlap__7->SetBinContent(30,0.7461538);
   rnTracksPerEventNNOverlap__7->SetBinContent(31,0.1230769);
   rnTracksPerEventNNOverlap__7->SetBinError(29,0.03352999);
   rnTracksPerEventNNOverlap__7->SetBinError(30,0.1190307);
   rnTracksPerEventNNOverlap__7->SetBinError(31,0.02785328);
   rnTracksPerEventNNOverlap__7->SetEntries(100010);
   rnTracksPerEventNNOverlap__7->SetDirectory(0);
   rnTracksPerEventNNOverlap__7->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   rnTracksPerEventNNOverlap__7->SetLineColor(ci);
   rnTracksPerEventNNOverlap__7->SetLineWidth(2);
   rnTracksPerEventNNOverlap__7->SetMarkerStyle(20);
   rnTracksPerEventNNOverlap__7->SetMarkerSize(1.2);
   rnTracksPerEventNNOverlap__7->GetXaxis()->SetTitle("N_{Tracks}");
   rnTracksPerEventNNOverlap__7->GetXaxis()->SetLabelFont(42);
   rnTracksPerEventNNOverlap__7->GetXaxis()->SetLabelSize(0.05);
   rnTracksPerEventNNOverlap__7->GetXaxis()->SetTitleSize(0.05);
   rnTracksPerEventNNOverlap__7->GetXaxis()->SetTitleOffset(1.4);
   rnTracksPerEventNNOverlap__7->GetXaxis()->SetTitleFont(42);
   rnTracksPerEventNNOverlap__7->GetYaxis()->SetTitle("Nomalized Events");
   rnTracksPerEventNNOverlap__7->GetYaxis()->SetLabelFont(42);
   rnTracksPerEventNNOverlap__7->GetYaxis()->SetLabelSize(0.05);
   rnTracksPerEventNNOverlap__7->GetYaxis()->SetTitleSize(0.05);
   rnTracksPerEventNNOverlap__7->GetYaxis()->SetTitleOffset(1.4);
   rnTracksPerEventNNOverlap__7->GetYaxis()->SetTitleFont(42);
   rnTracksPerEventNNOverlap__7->GetZaxis()->SetLabelFont(42);
   rnTracksPerEventNNOverlap__7->GetZaxis()->SetLabelSize(0.05);
   rnTracksPerEventNNOverlap__7->GetZaxis()->SetTitleSize(0.05);
   rnTracksPerEventNNOverlap__7->GetZaxis()->SetTitleOffset(1);
   rnTracksPerEventNNOverlap__7->GetZaxis()->SetTitleFont(42);
   rnTracksPerEventNNOverlap__7->Draw("HISTSAME");
   TLatex *   tex = new TLatex(0.2,0.7,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.665,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.63,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.715,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FakeRejectionsNN/nMatchedHits.C <==
void nMatchedHits()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 23 05:06:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-4.050633,-11058.83,21.26582,58058.89);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[21] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}; 
   
   TH1F *frame__1 = new TH1F("frame__1","TruthAllNHitsPerTrack_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6",20, xAxis1);
   frame__1->SetMaximum(54603);
   frame__1->SetStats(0);
   frame__1->SetLineWidth(2);
   frame__1->SetMarkerStyle(20);
   frame__1->SetMarkerSize(1.2);
   frame__1->GetXaxis()->SetTitle("N Hits");
   frame__1->GetXaxis()->SetLabelFont(42);
   frame__1->GetXaxis()->SetLabelSize(0.05);
   frame__1->GetXaxis()->SetTitleSize(0.05);
   frame__1->GetXaxis()->SetTitleOffset(1.4);
   frame__1->GetXaxis()->SetTitleFont(42);
   frame__1->GetYaxis()->SetTitle("Number of Hits Per Matched Track");
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.05);
   frame__1->GetYaxis()->SetTitleSize(0.05);
   frame__1->GetYaxis()->SetTitleOffset(1.4);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.05);
   frame__1->GetZaxis()->SetTitleSize(0.05);
   frame__1->GetZaxis()->SetTitleOffset(1);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   
   TLegend *leg = new TLegend(0.19,0.75,0.65,0.865,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TruthAllNHitsPerTrack_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6","TruthAllMatchedNHitsPerTrack","l");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TruthMatchedNHitsPerTrack_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6","TruthMatchedNHitsPerTrack","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   Double_t xAxis2[21] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}; 
   
   TH1F *TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2 = new TH1F("TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2","TruthAllNHitsPerTrack_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6",20, xAxis2);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetBinContent(9,1277);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetBinContent(10,12442);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetBinContent(11,36402);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetEntries(50121);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetDirectory(0);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetStats(0);

   ci = TColor::GetColor("#3e99f7");
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetLineColor(ci);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetLineWidth(2);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetMarkerStyle(20);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->SetMarkerSize(1.2);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetXaxis()->SetTitle("N Hits");
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetXaxis()->SetLabelFont(42);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetXaxis()->SetLabelSize(0.05);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetXaxis()->SetTitleSize(0.05);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetXaxis()->SetTitleOffset(1.4);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetXaxis()->SetTitleFont(42);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetYaxis()->SetTitle("Number of Hits Per Matched Track");
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetYaxis()->SetLabelFont(42);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetYaxis()->SetLabelSize(0.05);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetYaxis()->SetTitleSize(0.05);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetYaxis()->SetTitleOffset(1.4);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetYaxis()->SetTitleFont(42);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetZaxis()->SetLabelFont(42);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetZaxis()->SetLabelSize(0.05);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetZaxis()->SetTitleSize(0.05);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetZaxis()->SetTitleOffset(1);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->GetZaxis()->SetTitleFont(42);
   TruthAllNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__2->Draw("histSame");
   Double_t xAxis3[21] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}; 
   
   TH1F *TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3 = new TH1F("TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3","TruthMatchedNHitsPerTrack_Uncertainty_20.000000_minNHits_8_NN_0.500000_HW_6",20, xAxis3);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetBinContent(9,760);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetBinContent(10,11984);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetBinContent(11,36396);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetEntries(49140);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetDirectory(0);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetStats(0);

   ci = TColor::GetColor("#d85218");
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetLineColor(ci);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetLineWidth(2);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetMarkerStyle(20);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->SetMarkerSize(1.2);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetXaxis()->SetTitle("N Hits");
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetXaxis()->SetLabelFont(42);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetXaxis()->SetLabelSize(0.05);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetXaxis()->SetTitleSize(0.05);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetXaxis()->SetTitleOffset(1.4);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetXaxis()->SetTitleFont(42);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetYaxis()->SetTitle("Number of Hits Per Matched Track");
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetYaxis()->SetLabelFont(42);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetYaxis()->SetLabelSize(0.05);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetYaxis()->SetTitleSize(0.05);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetYaxis()->SetTitleOffset(1.4);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetYaxis()->SetTitleFont(42);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetZaxis()->SetLabelFont(42);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetZaxis()->SetLabelSize(0.05);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetZaxis()->SetTitleSize(0.05);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetZaxis()->SetTitleOffset(1);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->GetZaxis()->SetTitleFont(42);
   TruthMatchedNHitsPerTrack_Uncertainty_20dO000000_minNHits_8_NN_0dO500000_HW_6__3->Draw("histSame");
   TLatex *   tex = new TLatex(0.2,0.7,"MLP Extrapolator");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.665,"Nhits - 8 hits");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.63,"Uncertainty = 20 mm");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.025);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.715,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.0225);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Residuals/residuals_phi.C <==
void residuals_phi()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:59:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1405063,-0.1017061,0.1126582,0.5339572);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *frame__1 = new TH1F("frame__1","#phi residuals",50,-0.1*1000,0.1*1000);
   frame__1->SetMaximum(0.502174);
   frame__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   frame__1->SetLineColor(ci);
   frame__1->SetLineWidth(2);
   frame__1->SetMarkerStyle(20);
   frame__1->SetMarkerSize(1.2);
   frame__1->GetXaxis()->SetTitle("#phi_{true} - #phi_{pred} (mrad)");
   frame__1->GetXaxis()->SetRange(1,50);
   frame__1->GetXaxis()->SetNdivisions(505);
   frame__1->GetXaxis()->SetLabelFont(42);
   frame__1->GetXaxis()->SetLabelSize(0.05);
   frame__1->GetXaxis()->SetTitleSize(0.05);
   frame__1->GetXaxis()->SetTitleOffset(1.4);
   frame__1->GetXaxis()->SetTitleFont(42);
   frame__1->GetYaxis()->SetTitle("A.U.");
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.05);
   frame__1->GetYaxis()->SetTitleSize(0.05);
   frame__1->GetYaxis()->SetTitleOffset(1.4);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.05);
   frame__1->GetZaxis()->SetTitleSize(0.05);
   frame__1->GetZaxis()->SetTitleOffset(1);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   
   TH1F *residuals_phi__2 = new TH1F("residuals_phi__2","#phi residuals",50,-0.1*1000,0.1*1000);
   residuals_phi__2->SetBinContent(0,0.005345752);
   residuals_phi__2->SetBinContent(1,0.0005456086);
   residuals_phi__2->SetBinContent(2,0.0007129286);
   residuals_phi__2->SetBinContent(3,0.0007699144);
   residuals_phi__2->SetBinContent(4,0.0009542089);
   residuals_phi__2->SetBinContent(5,0.001222163);
   residuals_phi__2->SetBinContent(6,0.001636826);
   residuals_phi__2->SetBinContent(7,0.002089075);
   residuals_phi__2->SetBinContent(8,0.002612859);
   residuals_phi__2->SetBinContent(9,0.003057833);
   residuals_phi__2->SetBinContent(10,0.003634966);
   residuals_phi__2->SetBinContent(11,0.00435032);
   residuals_phi__2->SetBinContent(12,0.005065673);
   residuals_phi__2->SetBinContent(13,0.005941072);
   residuals_phi__2->SetBinContent(14,0.007877376);
   residuals_phi__2->SetBinContent(15,0.0107788);
   residuals_phi__2->SetBinContent(16,0.01487087);
   residuals_phi__2->SetBinContent(17,0.01850583);
   residuals_phi__2->SetBinContent(18,0.02313987);
   residuals_phi__2->SetBinContent(19,0.02957926);
   residuals_phi__2->SetBinContent(20,0.03663217);
   residuals_phi__2->SetBinContent(21,0.04346076);
   residuals_phi__2->SetBinContent(22,0.04974738);
   residuals_phi__2->SetBinContent(23,0.05806004);
   residuals_phi__2->SetBinContent(24,0.06632297);
   residuals_phi__2->SetBinContent(25,0.07309216);
   residuals_phi__2->SetBinContent(26,0.07486842);
   residuals_phi__2->SetBinContent(27,0.0727066);
   residuals_phi__2->SetBinContent(28,0.06777793);
   residuals_phi__2->SetBinContent(29,0.06264193);
   residuals_phi__2->SetBinContent(30,0.05490035);
   residuals_phi__2->SetBinContent(31,0.04627367);
   residuals_phi__2->SetBinContent(32,0.03676432);
   residuals_phi__2->SetBinContent(33,0.02859595);
   residuals_phi__2->SetBinContent(34,0.02197712);
   residuals_phi__2->SetBinContent(35,0.01691993);
   residuals_phi__2->SetBinContent(36,0.01229196);
   residuals_phi__2->SetBinContent(37,0.009145613);
   residuals_phi__2->SetBinContent(38,0.006740085);
   residuals_phi__2->SetBinContent(39,0.005226931);
   residuals_phi__2->SetBinContent(40,0.004201186);
   residuals_phi__2->SetBinContent(41,0.00323364);
   residuals_phi__2->SetBinContent(42,0.002473426);
   residuals_phi__2->SetBinContent(43,0.001952066);
   residuals_phi__2->SetBinContent(44,0.001566503);
   residuals_phi__2->SetBinContent(45,0.001189427);
   residuals_phi__2->SetBinContent(46,0.0009857329);
   residuals_phi__2->SetBinContent(47,0.0008220503);
   residuals_phi__2->SetBinContent(48,0.0007577898);
   residuals_phi__2->SetBinContent(49,0.0007262657);
   residuals_phi__2->SetBinContent(50,0.0006001695);
   residuals_phi__2->SetBinContent(51,0.01094612);
   residuals_phi__2->SetBinError(0,8.050795e-05);
   residuals_phi__2->SetBinError(1,2.572024e-05);
   residuals_phi__2->SetBinError(2,2.940068e-05);
   residuals_phi__2->SetBinError(3,3.055312e-05);
   residuals_phi__2->SetBinError(4,3.401387e-05);
   residuals_phi__2->SetBinError(5,3.849453e-05);
   residuals_phi__2->SetBinError(6,4.454876e-05);
   residuals_phi__2->SetBinError(7,5.03282e-05);
   residuals_phi__2->SetBinError(8,5.628496e-05);
   residuals_phi__2->SetBinError(9,6.088934e-05);
   residuals_phi__2->SetBinError(10,6.638723e-05);
   residuals_phi__2->SetBinError(11,7.262647e-05);
   residuals_phi__2->SetBinError(12,7.837056e-05);
   residuals_phi__2->SetBinError(13,8.487245e-05);
   residuals_phi__2->SetBinError(14,9.772938e-05);
   residuals_phi__2->SetBinError(15,0.0001143193);
   residuals_phi__2->SetBinError(16,0.0001342773);
   residuals_phi__2->SetBinError(17,0.000149792);
   residuals_phi__2->SetBinError(18,0.0001675);
   residuals_phi__2->SetBinError(19,0.0001893774);
   residuals_phi__2->SetBinError(20,0.0002107491);
   residuals_phi__2->SetBinError(21,0.000229553);
   residuals_phi__2->SetBinError(22,0.000245595);
   residuals_phi__2->SetBinError(23,0.0002653218);
   residuals_phi__2->SetBinError(24,0.000283574);
   residuals_phi__2->SetBinError(25,0.0002976938);
   residuals_phi__2->SetBinError(26,0.0003012893);
   residuals_phi__2->SetBinError(27,0.0002969076);
   residuals_phi__2->SetBinError(28,0.0002866675);
   residuals_phi__2->SetBinError(29,0.0002755922);
   residuals_phi__2->SetBinError(30,0.0002580013);
   residuals_phi__2->SetBinError(31,0.0002368653);
   residuals_phi__2->SetBinError(32,0.0002111289);
   residuals_phi__2->SetBinError(33,0.000186203);
   residuals_phi__2->SetBinError(34,0.0001632374);
   residuals_phi__2->SetBinError(35,0.0001432299);
   residuals_phi__2->SetBinError(36,0.0001220801);
   residuals_phi__2->SetBinError(37,0.000105303);
   residuals_phi__2->SetBinError(38,9.039971e-05);
   residuals_phi__2->SetBinError(39,7.960819e-05);
   residuals_phi__2->SetBinError(40,7.137076e-05);
   residuals_phi__2->SetBinError(41,6.261527e-05);
   residuals_phi__2->SetBinError(42,5.476257e-05);
   residuals_phi__2->SetBinError(43,4.864987e-05);
   residuals_phi__2->SetBinError(44,4.358128e-05);
   residuals_phi__2->SetBinError(45,3.797548e-05);
   residuals_phi__2->SetBinError(46,3.457116e-05);
   residuals_phi__2->SetBinError(47,3.157065e-05);
   residuals_phi__2->SetBinError(48,3.031159e-05);
   residuals_phi__2->SetBinError(49,2.967441e-05);
   residuals_phi__2->SetBinError(50,2.697561e-05);
   residuals_phi__2->SetBinError(51,0.0001152032);
   residuals_phi__2->SetEntries(838204);
   residuals_phi__2->SetDirectory(0);
   residuals_phi__2->SetStats(0);

   ci = TColor::GetColor("#76ab2f");
   residuals_phi__2->SetLineColor(ci);
   residuals_phi__2->SetLineWidth(2);
   residuals_phi__2->SetMarkerStyle(20);
   residuals_phi__2->SetMarkerSize(1.2);
   residuals_phi__2->GetXaxis()->SetLabelFont(42);
   residuals_phi__2->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__2->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__2->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__2->GetXaxis()->SetTitleFont(42);
   residuals_phi__2->GetYaxis()->SetLabelFont(42);
   residuals_phi__2->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__2->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__2->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__2->GetYaxis()->SetTitleFont(42);
   residuals_phi__2->GetZaxis()->SetLabelFont(42);
   residuals_phi__2->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__2->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__2->GetZaxis()->SetTitleOffset(1);
   residuals_phi__2->GetZaxis()->SetTitleFont(42);
   residuals_phi__2->Draw("histSAME");
   
   TH1F *residuals_phi__3 = new TH1F("residuals_phi__3","#phi residuals",50, -0.1*1000,0.1*1000);
   residuals_phi__3->SetBinContent(0,0.0004576446);
   residuals_phi__3->SetBinContent(1,2.936757e-05);
   residuals_phi__3->SetBinContent(2,1.957838e-05);
   residuals_phi__3->SetBinContent(3,2.936757e-05);
   residuals_phi__3->SetBinContent(4,4.894595e-05);
   residuals_phi__3->SetBinContent(5,6.118244e-05);
   residuals_phi__3->SetBinContent(6,4.649865e-05);
   residuals_phi__3->SetBinContent(7,5.384054e-05);
   residuals_phi__3->SetBinContent(8,8.076082e-05);
   residuals_phi__3->SetBinContent(9,0.0001419433);
   residuals_phi__3->SetBinContent(10,0.0001590743);
   residuals_phi__3->SetBinContent(11,0.0002153622);
   residuals_phi__3->SetBinContent(12,0.0002569662);
   residuals_phi__3->SetBinContent(13,0.0004282771);
   residuals_phi__3->SetBinContent(14,0.0005433001);
   residuals_phi__3->SetBinContent(15,0.0006876906);
   residuals_phi__3->SetBinContent(16,0.0009838135);
   residuals_phi__3->SetBinContent(17,0.001365592);
   residuals_phi__3->SetBinContent(18,0.002207462);
   residuals_phi__3->SetBinContent(19,0.003793311);
   residuals_phi__3->SetBinContent(20,0.005785411);
   residuals_phi__3->SetBinContent(21,0.01197463);
   residuals_phi__3->SetBinContent(22,0.02730939);
   residuals_phi__3->SetBinContent(23,0.0573206);
   residuals_phi__3->SetBinContent(24,0.08548655);
   residuals_phi__3->SetBinContent(25,0.2682728);
   residuals_phi__3->SetBinContent(26,0.320569);
   residuals_phi__3->SetBinContent(27,0.09916939);
   residuals_phi__3->SetBinContent(28,0.05312838);
   residuals_phi__3->SetBinContent(29,0.02842781);
   residuals_phi__3->SetBinContent(30,0.01269658);
   residuals_phi__3->SetBinContent(31,0.006260187);
   residuals_phi__3->SetBinContent(32,0.00383981);
   residuals_phi__3->SetBinContent(33,0.002484007);
   residuals_phi__3->SetBinContent(34,0.001764501);
   residuals_phi__3->SetBinContent(35,0.001137993);
   residuals_phi__3->SetBinContent(36,0.0008198447);
   residuals_phi__3->SetBinContent(37,0.0005824568);
   residuals_phi__3->SetBinContent(38,0.0004821176);
   residuals_phi__3->SetBinContent(39,0.000386673);
   residuals_phi__3->SetBinContent(40,0.0002667554);
   residuals_phi__3->SetBinContent(41,0.0002129149);
   residuals_phi__3->SetBinContent(42,0.000115023);
   residuals_phi__3->SetBinContent(43,7.586622e-05);
   residuals_phi__3->SetBinContent(44,8.565541e-05);
   residuals_phi__3->SetBinContent(45,5.873514e-05);
   residuals_phi__3->SetBinContent(46,2.447297e-05);
   residuals_phi__3->SetBinContent(47,2.447297e-05);
   residuals_phi__3->SetBinContent(48,2.447297e-05);
   residuals_phi__3->SetBinContent(49,3.670946e-05);
   residuals_phi__3->SetBinContent(50,2.447297e-05);
   residuals_phi__3->SetBinContent(51,0.000501696);
   residuals_phi__3->SetBinError(0,3.346629e-05);
   residuals_phi__3->SetBinError(1,8.477687e-06);
   residuals_phi__3->SetBinError(2,6.922002e-06);
   residuals_phi__3->SetBinError(3,8.477687e-06);
   residuals_phi__3->SetBinError(4,1.094465e-05);
   residuals_phi__3->SetBinError(5,1.223649e-05);
   residuals_phi__3->SetBinError(6,1.066752e-05);
   residuals_phi__3->SetBinError(7,1.147884e-05);
   residuals_phi__3->SetBinError(8,1.405865e-05);
   residuals_phi__3->SetBinError(9,1.863806e-05);
   residuals_phi__3->SetBinError(10,1.973074e-05);
   residuals_phi__3->SetBinError(11,2.295769e-05);
   residuals_phi__3->SetBinError(12,2.507734e-05);
   residuals_phi__3->SetBinError(13,3.23747e-05);
   residuals_phi__3->SetBinError(14,3.646391e-05);
   residuals_phi__3->SetBinError(15,4.102418e-05);
   residuals_phi__3->SetBinError(16,4.906816e-05);
   residuals_phi__3->SetBinError(17,5.781012e-05);
   residuals_phi__3->SetBinError(18,7.350045e-05);
   residuals_phi__3->SetBinError(19,9.63502e-05);
   residuals_phi__3->SetBinError(20,0.00011899);
   residuals_phi__3->SetBinError(21,0.0001711884);
   residuals_phi__3->SetBinError(22,0.0002585231);
   residuals_phi__3->SetBinError(23,0.0003745405);
   residuals_phi__3->SetBinError(24,0.0004573959);
   residuals_phi__3->SetBinError(25,0.0008102735);
   residuals_phi__3->SetBinError(26,0.0008857357);
   residuals_phi__3->SetBinError(27,0.0004926429);
   residuals_phi__3->SetBinError(28,0.0003605842);
   residuals_phi__3->SetBinError(29,0.0002637637);
   residuals_phi__3->SetBinError(30,0.0001762734);
   residuals_phi__3->SetBinError(31,0.0001237762);
   residuals_phi__3->SetBinError(32,9.693893e-05);
   residuals_phi__3->SetBinError(33,7.796861e-05);
   residuals_phi__3->SetBinError(34,6.571347e-05);
   residuals_phi__3->SetBinError(35,5.277318e-05);
   residuals_phi__3->SetBinError(36,4.47929e-05);
   residuals_phi__3->SetBinError(37,3.775507e-05);
   residuals_phi__3->SetBinError(38,3.434946e-05);
   residuals_phi__3->SetBinError(39,3.076205e-05);
   residuals_phi__3->SetBinError(40,2.555054e-05);
   residuals_phi__3->SetBinError(41,2.282687e-05);
   residuals_phi__3->SetBinError(42,1.677783e-05);
   residuals_phi__3->SetBinError(43,1.362598e-05);
   residuals_phi__3->SetBinError(44,1.447841e-05);
   residuals_phi__3->SetBinError(45,1.198926e-05);
   residuals_phi__3->SetBinError(46,7.739034e-06);
   residuals_phi__3->SetBinError(47,7.739034e-06);
   residuals_phi__3->SetBinError(48,7.739034e-06);
   residuals_phi__3->SetBinError(49,9.478342e-06);
   residuals_phi__3->SetBinError(50,7.739034e-06);
   residuals_phi__3->SetBinError(51,3.503997e-05);
   residuals_phi__3->SetEntries(409006);
   residuals_phi__3->SetDirectory(0);
   residuals_phi__3->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   residuals_phi__3->SetLineColor(ci);
   residuals_phi__3->SetLineWidth(2);
   residuals_phi__3->SetMarkerStyle(20);
   residuals_phi__3->SetMarkerSize(1.2);
   residuals_phi__3->GetXaxis()->SetLabelFont(42);
   residuals_phi__3->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__3->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__3->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__3->GetXaxis()->SetTitleFont(42);
   residuals_phi__3->GetYaxis()->SetLabelFont(42);
   residuals_phi__3->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__3->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__3->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__3->GetYaxis()->SetTitleFont(42);
   residuals_phi__3->GetZaxis()->SetLabelFont(42);
   residuals_phi__3->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__3->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__3->GetZaxis()->SetTitleOffset(1);
   residuals_phi__3->GetZaxis()->SetTitleFont(42);
   residuals_phi__3->Draw("histSAME");
   
   TH1F *residuals_phi__4 = new TH1F("residuals_phi__4","#phi residuals",50,-0.1*1000,0.1*1000);
   residuals_phi__4->SetBinContent(0,0.0003245356);
   residuals_phi__4->SetBinContent(1,1.721674e-05);
   residuals_phi__4->SetBinContent(2,1.377339e-05);
   residuals_phi__4->SetBinContent(3,2.32426e-05);
   residuals_phi__4->SetBinContent(4,2.754679e-05);
   residuals_phi__4->SetBinContent(5,3.873767e-05);
   residuals_phi__4->SetBinContent(6,3.701599e-05);
   residuals_phi__4->SetBinContent(7,4.390269e-05);
   residuals_phi__4->SetBinContent(8,5.939776e-05);
   residuals_phi__4->SetBinContent(9,8.005785e-05);
   residuals_phi__4->SetBinContent(10,0.000111048);
   residuals_phi__4->SetBinContent(11,0.0001222389);
   residuals_phi__4->SetBinContent(12,0.0001670024);
   residuals_phi__4->SetBinContent(13,0.00018508);
   residuals_phi__4->SetBinContent(14,0.0003236747);
   residuals_phi__4->SetBinContent(15,0.0003658558);
   residuals_phi__4->SetBinContent(16,0.0004777646);
   residuals_phi__4->SetBinContent(17,0.0006154985);
   residuals_phi__4->SetBinContent(18,0.0007635625);
   residuals_phi__4->SetBinContent(19,0.001020953);
   residuals_phi__4->SetBinContent(20,0.002121103);
   residuals_phi__4->SetBinContent(21,0.005350963);
   residuals_phi__4->SetBinContent(22,0.01547441);
   residuals_phi__4->SetBinContent(23,0.03842432);
   residuals_phi__4->SetBinContent(24,0.08370263);
   residuals_phi__4->SetBinContent(25,0.3840599);
   residuals_phi__4->SetBinContent(26,0.3222096);
   residuals_phi__4->SetBinContent(27,0.07569254);
   residuals_phi__4->SetBinContent(28,0.03986364);
   residuals_phi__4->SetBinContent(29,0.01598919);
   residuals_phi__4->SetBinContent(30,0.006134325);
   residuals_phi__4->SetBinContent(31,0.002016941);
   residuals_phi__4->SetBinContent(32,0.0008548112);
   residuals_phi__4->SetBinContent(33,0.00077131);
   residuals_phi__4->SetBinContent(34,0.000655097);
   residuals_phi__4->SetBinContent(35,0.0005595441);
   residuals_phi__4->SetBinContent(36,0.0003348656);
   residuals_phi__4->SetBinContent(37,0.0002944063);
   residuals_phi__4->SetBinContent(38,0.0002143484);
   residuals_phi__4->SetBinContent(39,0.0001876625);
   residuals_phi__4->SetBinContent(40,0.0001299864);
   residuals_phi__4->SetBinContent(41,0.0001067438);
   residuals_phi__4->SetBinContent(42,0.0001024396);
   residuals_phi__4->SetBinContent(43,6.886697e-05);
   residuals_phi__4->SetBinContent(44,3.873767e-05);
   residuals_phi__4->SetBinContent(45,3.95985e-05);
   residuals_phi__4->SetBinContent(46,2.410344e-05);
   residuals_phi__4->SetBinContent(47,2.668595e-05);
   residuals_phi__4->SetBinContent(48,2.410344e-05);
   residuals_phi__4->SetBinContent(49,2.238176e-05);
   residuals_phi__4->SetBinContent(50,1.119088e-05);
   residuals_phi__4->SetBinContent(51,0.000412341);
   residuals_phi__4->SetBinError(0,1.671443e-05);
   residuals_phi__4->SetBinError(1,3.84978e-06);
   residuals_phi__4->SetBinError(2,3.443348e-06);
   residuals_phi__4->SetBinError(3,4.473041e-06);
   residuals_phi__4->SetBinError(4,4.86963e-06);
   residuals_phi__4->SetBinError(5,5.774671e-06);
   residuals_phi__4->SetBinError(6,5.644886e-06);
   residuals_phi__4->SetBinError(7,6.147606e-06);
   residuals_phi__4->SetBinError(8,7.15065e-06);
   residuals_phi__4->SetBinError(9,8.301612e-06);
   residuals_phi__4->SetBinError(10,9.77723e-06);
   residuals_phi__4->SetBinError(11,1.025806e-05);
   residuals_phi__4->SetBinError(12,1.199007e-05);
   residuals_phi__4->SetBinError(13,1.262235e-05);
   residuals_phi__4->SetBinError(14,1.669225e-05);
   residuals_phi__4->SetBinError(15,1.774661e-05);
   residuals_phi__4->SetBinError(16,2.027998e-05);
   residuals_phi__4->SetBinError(17,2.301834e-05);
   residuals_phi__4->SetBinError(18,2.563792e-05);
   residuals_phi__4->SetBinError(19,2.964581e-05);
   residuals_phi__4->SetBinError(20,4.273083e-05);
   residuals_phi__4->SetBinError(21,6.786978e-05);
   residuals_phi__4->SetBinError(22,0.0001154164);
   residuals_phi__4->SetBinError(23,0.0001818711);
   residuals_phi__4->SetBinError(24,0.0002684294);
   residuals_phi__4->SetBinError(25,0.0005749896);
   residuals_phi__4->SetBinError(26,0.0005266593);
   residuals_phi__4->SetBinError(27,0.0002552625);
   residuals_phi__4->SetBinError(28,0.0001852461);
   residuals_phi__4->SetBinError(29,0.0001173204);
   residuals_phi__4->SetBinError(30,7.266811e-05);
   residuals_phi__4->SetBinError(31,4.166843e-05);
   residuals_phi__4->SetBinError(32,2.712661e-05);
   residuals_phi__4->SetBinError(33,2.576766e-05);
   residuals_phi__4->SetBinError(34,2.374725e-05);
   residuals_phi__4->SetBinError(35,2.194713e-05);
   residuals_phi__4->SetBinError(36,1.697836e-05);
   residuals_phi__4->SetBinError(37,1.591967e-05);
   residuals_phi__4->SetBinError(38,1.358378e-05);
   residuals_phi__4->SetBinError(39,1.271011e-05);
   residuals_phi__4->SetBinError(40,1.057814e-05);
   residuals_phi__4->SetBinError(41,9.585876e-06);
   residuals_phi__4->SetBinError(42,9.390624e-06);
   residuals_phi__4->SetBinError(43,7.699561e-06);
   residuals_phi__4->SetBinError(44,5.774671e-06);
   residuals_phi__4->SetBinError(45,5.838481e-06);
   residuals_phi__4->SetBinError(46,4.555122e-06);
   residuals_phi__4->SetBinError(47,4.792938e-06);
   residuals_phi__4->SetBinError(48,4.555122e-06);
   residuals_phi__4->SetBinError(49,4.389425e-06);
   residuals_phi__4->SetBinError(50,3.103792e-06);
   residuals_phi__4->SetBinError(51,1.884034e-05);
   residuals_phi__4->SetEntries(1162516);
   residuals_phi__4->SetDirectory(0);
   residuals_phi__4->SetStats(0);

   ci = TColor::GetColor("#d85218");
   residuals_phi__4->SetLineColor(ci);
   residuals_phi__4->SetLineWidth(2);
   residuals_phi__4->SetMarkerStyle(20);
   residuals_phi__4->SetMarkerSize(1.2);
   residuals_phi__4->GetXaxis()->SetLabelFont(42);
   residuals_phi__4->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__4->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__4->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__4->GetXaxis()->SetTitleFont(42);
   residuals_phi__4->GetYaxis()->SetLabelFont(42);
   residuals_phi__4->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__4->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__4->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__4->GetYaxis()->SetTitleFont(42);
   residuals_phi__4->GetZaxis()->SetLabelFont(42);
   residuals_phi__4->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__4->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__4->GetZaxis()->SetTitleOffset(1);
   residuals_phi__4->GetZaxis()->SetTitleFont(42);
   residuals_phi__4->Draw("histSAME");
   
   TH1F *residuals_phi__5 = new TH1F("residuals_phi__5","#phi residuals",50,-0.1*1000,0.1*1000);
   residuals_phi__5->SetBinContent(0,0.0003651034);
   residuals_phi__5->SetBinContent(1,1.00908e-05);
   residuals_phi__5->SetBinContent(2,6.421417e-06);
   residuals_phi__5->SetBinContent(3,2.109894e-05);
   residuals_phi__5->SetBinContent(4,3.852851e-05);
   residuals_phi__5->SetBinContent(5,1.834691e-05);
   residuals_phi__5->SetBinContent(6,4.586727e-05);
   residuals_phi__5->SetBinContent(7,6.421417e-05);
   residuals_phi__5->SetBinContent(8,7.338763e-05);
   residuals_phi__5->SetBinContent(9,9.448657e-05);
   residuals_phi__5->SetBinContent(10,0.0001045774);
   residuals_phi__5->SetBinContent(11,0.0001320977);
   residuals_phi__5->SetBinContent(12,0.0001284283);
   residuals_phi__5->SetBinContent(13,0.0001816344);
   residuals_phi__5->SetBinContent(14,0.0002724516);
   residuals_phi__5->SetBinContent(15,0.0004394084);
   residuals_phi__5->SetBinContent(16,0.0005256389);
   residuals_phi__5->SetBinContent(17,0.0005999439);
   residuals_phi__5->SetBinContent(18,0.000557746);
   residuals_phi__5->SetBinContent(19,0.0008953291);
   residuals_phi__5->SetBinContent(20,0.002597005);
   residuals_phi__5->SetBinContent(21,0.005844407);
   residuals_phi__5->SetBinContent(22,0.01522977);
   residuals_phi__5->SetBinContent(23,0.03567464);
   residuals_phi__5->SetBinContent(24,0.0615869);
   residuals_phi__5->SetBinContent(25,0.3596205);
   residuals_phi__5->SetBinContent(26,0.3862877);
   residuals_phi__5->SetBinContent(27,0.06033839);
   residuals_phi__5->SetBinContent(28,0.03720569);
   residuals_phi__5->SetBinContent(29,0.01731765);
   residuals_phi__5->SetBinContent(30,0.006640663);
   residuals_phi__5->SetBinContent(31,0.00300981);
   residuals_phi__5->SetBinContent(32,0.0009228494);
   residuals_phi__5->SetBinContent(33,0.0006476458);
   residuals_phi__5->SetBinContent(34,0.0005907704);
   residuals_phi__5->SetBinContent(35,0.0005449032);
   residuals_phi__5->SetBinContent(36,0.0004027146);
   residuals_phi__5->SetBinContent(37,0.0003045587);
   residuals_phi__5->SetBinContent(38,0.0001816344);
   residuals_phi__5->SetBinContent(39,0.0001715436);
   residuals_phi__5->SetBinContent(40,0.0001531967);
   residuals_phi__5->SetBinContent(41,0.0001210896);
   residuals_phi__5->SetBinContent(42,0.0001073294);
   residuals_phi__5->SetBinContent(43,8.531312e-05);
   residuals_phi__5->SetBinContent(44,5.779276e-05);
   residuals_phi__5->SetBinContent(45,3.577647e-05);
   residuals_phi__5->SetBinContent(46,2.476832e-05);
   residuals_phi__5->SetBinContent(47,3.669381e-05);
   residuals_phi__5->SetBinContent(48,2.01816e-05);
   residuals_phi__5->SetBinContent(49,1.651222e-05);
   residuals_phi__5->SetBinContent(50,1.192549e-05);
   residuals_phi__5->SetBinContent(51,0.0002596087);
   residuals_phi__5->SetBinError(0,1.830098e-05);
   residuals_phi__5->SetBinError(1,3.04249e-06);
   residuals_phi__5->SetBinError(2,2.427068e-06);
   residuals_phi__5->SetBinError(3,4.399434e-06);
   residuals_phi__5->SetBinError(4,5.945077e-06);
   residuals_phi__5->SetBinError(5,4.102493e-06);
   residuals_phi__5->SetBinError(6,6.486611e-06);
   residuals_phi__5->SetBinError(7,7.675062e-06);
   residuals_phi__5->SetBinError(8,8.204986e-06);
   residuals_phi__5->SetBinError(9,9.310038e-06);
   residuals_phi__5->SetBinError(10,9.794568e-06);
   residuals_phi__5->SetBinError(11,1.100814e-05);
   residuals_phi__5->SetBinError(12,1.085418e-05);
   residuals_phi__5->SetBinError(13,1.290819e-05);
   residuals_phi__5->SetBinError(14,1.580924e-05);
   residuals_phi__5->SetBinError(15,2.007708e-05);
   residuals_phi__5->SetBinError(16,2.195888e-05);
   residuals_phi__5->SetBinError(17,2.345966e-05);
   residuals_phi__5->SetBinError(18,2.261959e-05);
   residuals_phi__5->SetBinError(19,2.865878e-05);
   residuals_phi__5->SetBinError(20,4.880932e-05);
   residuals_phi__5->SetBinError(21,7.322117e-05);
   residuals_phi__5->SetBinError(22,0.0001181988);
   residuals_phi__5->SetBinError(23,0.0001809032);
   residuals_phi__5->SetBinError(24,0.0002376898);
   residuals_phi__5->SetBinError(25,0.0005743659);
   residuals_phi__5->SetBinError(26,0.0005952808);
   residuals_phi__5->SetBinError(27,0.0002352682);
   residuals_phi__5->SetBinError(28,0.0001847443);
   residuals_phi__5->SetBinError(29,0.0001260407);
   residuals_phi__5->SetBinError(30,7.804986e-05);
   residuals_phi__5->SetBinError(31,5.254555e-05);
   residuals_phi__5->SetBinError(32,2.90959e-05);
   residuals_phi__5->SetBinError(33,2.437447e-05);
   residuals_phi__5->SetBinError(34,2.327962e-05);
   residuals_phi__5->SetBinError(35,2.235765e-05);
   residuals_phi__5->SetBinError(36,1.922052e-05);
   residuals_phi__5->SetBinError(37,1.671483e-05);
   residuals_phi__5->SetBinError(38,1.290819e-05);
   residuals_phi__5->SetBinError(39,1.254451e-05);
   residuals_phi__5->SetBinError(40,1.185471e-05);
   residuals_phi__5->SetBinError(41,1.05395e-05);
   residuals_phi__5->SetBinError(42,9.922607e-06);
   residuals_phi__5->SetBinError(43,8.846558e-06);
   residuals_phi__5->SetBinError(44,7.281203e-06);
   residuals_phi__5->SetBinError(45,5.72882e-06);
   residuals_phi__5->SetBinError(46,4.766666e-06);
   residuals_phi__5->SetBinError(47,5.801801e-06);
   residuals_phi__5->SetBinError(48,4.302731e-06);
   residuals_phi__5->SetBinError(49,3.891967e-06);
   residuals_phi__5->SetBinError(50,3.307536e-06);
   residuals_phi__5->SetBinError(51,1.543214e-05);
   residuals_phi__5->SetEntries(1090783);
   residuals_phi__5->SetDirectory(0);
   residuals_phi__5->SetStats(0);

   ci = TColor::GetColor("#3e99f7");
   residuals_phi__5->SetLineColor(ci);
   residuals_phi__5->SetLineWidth(2);
   residuals_phi__5->SetMarkerStyle(20);
   residuals_phi__5->SetMarkerSize(1.2);
   residuals_phi__5->GetXaxis()->SetLabelFont(42);
   residuals_phi__5->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__5->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__5->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__5->GetXaxis()->SetTitleFont(42);
   residuals_phi__5->GetYaxis()->SetLabelFont(42);
   residuals_phi__5->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__5->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__5->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__5->GetYaxis()->SetTitleFont(42);
   residuals_phi__5->GetZaxis()->SetLabelFont(42);
   residuals_phi__5->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__5->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__5->GetZaxis()->SetTitleOffset(1);
   residuals_phi__5->GetZaxis()->SetTitleFont(42);
   residuals_phi__5->Draw("histSAME");
   
   TLegend *leg = new TLegend(0.2,0.78,0.9,0.925,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->SetNColumns(2);
   TString label = Form("biRNN #sigma = %.1f, #mu = %.1f", residuals_phi__5->GetStdDev(), residuals_phi__5->GetMean()) ;
   TLegendEntry *entry=leg->AddEntry("residuals_phi",label,"l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   label = Form("RNN #sigma = %.1f, #mu = %.1f", residuals_phi__4->GetStdDev(), residuals_phi__4->GetMean()) ;
   entry=leg->AddEntry("residuals_phi",label,"l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   label = Form("MLP #sigma = %.1f, #mu = %.1f", residuals_phi__3->GetStdDev(), residuals_phi__3->GetMean()) ;
   entry=leg->AddEntry("residuals_phi",label,"l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   label = Form("ESN #sigma = %.1f, #mu = %.1f", residuals_phi__2->GetStdDev(), residuals_phi__2->GetMean()) ;
   entry=leg->AddEntry("residuals_phi",label,"l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("residuals_phi_new.eps");
}


==> figures/Residuals/residuals_rho.C <==
void residuals_rho()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:59:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-42.1519,-0.07108735,33.79747,0.3732086);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *frame__6 = new TH1F("frame__6","#rho residuals",100,-100,100);
   frame__6->SetMaximum(0.3509938);
   frame__6->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   frame__6->SetLineColor(ci);
   frame__6->SetLineWidth(2);
   frame__6->SetMarkerStyle(20);
   frame__6->SetMarkerSize(1.2);
   frame__6->GetXaxis()->SetTitle("#rho_{true} - #rho_{pred} (mm)");
   frame__6->GetXaxis()->SetRange(36,65);
   frame__6->GetXaxis()->SetNdivisions(505);
   frame__6->GetXaxis()->SetLabelFont(42);
   frame__6->GetXaxis()->SetLabelSize(0.05);
   frame__6->GetXaxis()->SetTitleSize(0.05);
   frame__6->GetXaxis()->SetTitleOffset(1.4);
   frame__6->GetXaxis()->SetTitleFont(42);
   frame__6->GetYaxis()->SetTitle("A.U.");
   frame__6->GetYaxis()->SetLabelFont(42);
   frame__6->GetYaxis()->SetLabelSize(0.05);
   frame__6->GetYaxis()->SetTitleSize(0.05);
   frame__6->GetYaxis()->SetTitleOffset(1.4);
   frame__6->GetYaxis()->SetTitleFont(42);
   frame__6->GetZaxis()->SetLabelFont(42);
   frame__6->GetZaxis()->SetLabelSize(0.05);
   frame__6->GetZaxis()->SetTitleSize(0.05);
   frame__6->GetZaxis()->SetTitleOffset(1);
   frame__6->GetZaxis()->SetTitleFont(42);
   frame__6->Draw("");
   
   TH1F *residuals_rho__7 = new TH1F("residuals_rho__7","#rho residuals",100,-100,100);
   residuals_rho__7->SetBinContent(0,0.0005732023);
   residuals_rho__7->SetBinContent(1,0.0001345884);
   residuals_rho__7->SetBinContent(2,0.0001646304);
   residuals_rho__7->SetBinContent(3,0.0002259162);
   residuals_rho__7->SetBinContent(4,0.0002463448);
   residuals_rho__7->SetBinContent(5,0.000317244);
   residuals_rho__7->SetBinContent(6,0.0003749247);
   residuals_rho__7->SetBinContent(7,0.000396555);
   residuals_rho__7->SetBinContent(8,0.00039295);
   residuals_rho__7->SetBinContent(9,0.0004217903);
   residuals_rho__7->SetBinContent(10,0.000475866);
   residuals_rho__7->SetBinContent(11,0.0004001601);
   residuals_rho__7->SetBinContent(12,0.0004794711);
   residuals_rho__7->SetBinContent(13,0.0005299417);
   residuals_rho__7->SetBinContent(14,0.0005984376);
   residuals_rho__7->SetBinContent(15,0.000604446);
   residuals_rho__7->SetBinContent(16,0.0005912275);
   residuals_rho__7->SetBinContent(17,0.0006296813);
   residuals_rho__7->SetBinContent(18,0.0006212695);
   residuals_rho__7->SetBinContent(19,0.0006849586);
   residuals_rho__7->SetBinContent(20,0.0007762865);
   residuals_rho__7->SetBinContent(21,0.000838774);
   residuals_rho__7->SetBinContent(22,0.0009433203);
   residuals_rho__7->SetBinContent(23,0.001110354);
   residuals_rho__7->SetBinContent(24,0.001085119);
   residuals_rho__7->SetBinContent(25,0.001248547);
   residuals_rho__7->SetBinContent(26,0.001387943);
   residuals_rho__7->SetBinContent(27,0.001473262);
   residuals_rho__7->SetBinContent(28,0.001504506);
   residuals_rho__7->SetBinContent(29,0.001914279);
   residuals_rho__7->SetBinContent(30,0.002306028);
   residuals_rho__7->SetBinContent(31,0.002733826);
   residuals_rho__7->SetBinContent(32,0.003374323);
   residuals_rho__7->SetBinContent(33,0.003867012);
   residuals_rho__7->SetBinContent(34,0.004149408);
   residuals_rho__7->SetBinContent(35,0.004387341);
   residuals_rho__7->SetBinContent(36,0.00477308);
   residuals_rho__7->SetBinContent(37,0.005562585);
   residuals_rho__7->SetBinContent(38,0.00619467);
   residuals_rho__7->SetBinContent(39,0.007305024);
   residuals_rho__7->SetBinContent(40,0.00986701);
   residuals_rho__7->SetBinContent(41,0.01224754);
   residuals_rho__7->SetBinContent(42,0.01526617);
   residuals_rho__7->SetBinContent(43,0.01862727);
   residuals_rho__7->SetBinContent(44,0.02390986);
   residuals_rho__7->SetBinContent(45,0.03603724);
   residuals_rho__7->SetBinContent(46,0.05465249);
   residuals_rho__7->SetBinContent(47,0.07846262);
   residuals_rho__7->SetBinContent(48,0.09562384);
   residuals_rho__7->SetBinContent(49,0.09678346);
   residuals_rho__7->SetBinContent(50,0.08645861);
   residuals_rho__7->SetBinContent(51,0.07562424);
   residuals_rho__7->SetBinContent(52,0.06321688);
   residuals_rho__7->SetBinContent(53,0.04524933);
   residuals_rho__7->SetBinContent(54,0.0324394);
   residuals_rho__7->SetBinContent(55,0.02433286);
   residuals_rho__7->SetBinContent(56,0.01923893);
   residuals_rho__7->SetBinContent(57,0.01377007);
   residuals_rho__7->SetBinContent(58,0.01158902);
   residuals_rho__7->SetBinContent(59,0.009109951);
   residuals_rho__7->SetBinContent(60,0.007323049);
   residuals_rho__7->SetBinContent(61,0.006634485);
   residuals_rho__7->SetBinContent(62,0.006049267);
   residuals_rho__7->SetBinContent(63,0.005096333);
   residuals_rho__7->SetBinContent(64,0.004435408);
   residuals_rho__7->SetBinContent(65,0.004061685);
   residuals_rho__7->SetBinContent(66,0.003661525);
   residuals_rho__7->SetBinContent(67,0.003281793);
   residuals_rho__7->SetBinContent(68,0.002792709);
   residuals_rho__7->SetBinContent(69,0.002702583);
   residuals_rho__7->SetBinContent(70,0.002715801);
   residuals_rho__7->SetBinContent(71,0.002852793);
   residuals_rho__7->SetBinContent(72,0.002980171);
   residuals_rho__7->SetBinContent(73,0.002751851);
   residuals_rho__7->SetBinContent(74,0.002714599);
   residuals_rho__7->SetBinContent(75,0.003039053);
   residuals_rho__7->SetBinContent(76,0.002996995);
   residuals_rho__7->SetBinContent(77,0.003345482);
   residuals_rho__7->SetBinContent(78,0.003611054);
   residuals_rho__7->SetBinContent(79,0.004177046);
   residuals_rho__7->SetBinContent(80,0.003928298);
   residuals_rho__7->SetBinContent(81,0.00332265);
   residuals_rho__7->SetBinContent(82,0.002635288);
   residuals_rho__7->SetBinContent(83,0.002801121);
   residuals_rho__7->SetBinContent(84,0.002795112);
   residuals_rho__7->SetBinContent(85,0.002422591);
   residuals_rho__7->SetBinContent(86,0.002360103);
   residuals_rho__7->SetBinContent(87,0.002014019);
   residuals_rho__7->SetBinContent(88,0.001908271);
   residuals_rho__7->SetBinContent(89,0.001705187);
   residuals_rho__7->SetBinContent(90,0.001393951);
   residuals_rho__7->SetBinContent(91,0.001409573);
   residuals_rho__7->SetBinContent(92,0.001630682);
   residuals_rho__7->SetBinContent(93,0.001633086);
   residuals_rho__7->SetBinContent(94,0.001267774);
   residuals_rho__7->SetBinContent(95,0.000630883);
   residuals_rho__7->SetBinContent(96,0.0003208491);
   residuals_rho__7->SetBinContent(97,0.0001634287);
   residuals_rho__7->SetBinContent(98,0.0001946725);
   residuals_rho__7->SetBinContent(99,0.0002475465);
   residuals_rho__7->SetBinContent(100,0.0002583616);
   residuals_rho__7->SetBinContent(101,0.006681351);
   residuals_rho__7->SetBinError(0,2.624513e-05);
   residuals_rho__7->SetBinError(1,1.271741e-05);
   residuals_rho__7->SetBinError(2,1.406533e-05);
   residuals_rho__7->SetBinError(3,1.647663e-05);
   residuals_rho__7->SetBinError(4,1.720547e-05);
   residuals_rho__7->SetBinError(5,1.952502e-05);
   residuals_rho__7->SetBinError(6,2.122593e-05);
   residuals_rho__7->SetBinError(7,2.182964e-05);
   residuals_rho__7->SetBinError(8,2.173018e-05);
   residuals_rho__7->SetBinError(9,2.25135e-05);
   residuals_rho__7->SetBinError(10,2.391317e-05);
   residuals_rho__7->SetBinError(11,2.192864e-05);
   residuals_rho__7->SetBinError(12,2.400358e-05);
   residuals_rho__7->SetBinError(13,2.523532e-05);
   residuals_rho__7->SetBinError(14,2.681663e-05);
   residuals_rho__7->SetBinError(15,2.695091e-05);
   residuals_rho__7->SetBinError(16,2.665459e-05);
   residuals_rho__7->SetBinError(17,2.750776e-05);
   residuals_rho__7->SetBinError(18,2.73234e-05);
   residuals_rho__7->SetBinError(19,2.868976e-05);
   residuals_rho__7->SetBinError(20,3.054258e-05);
   residuals_rho__7->SetBinError(21,3.174806e-05);
   residuals_rho__7->SetBinError(22,3.366854e-05);
   residuals_rho__7->SetBinError(23,3.652797e-05);
   residuals_rho__7->SetBinError(24,3.611049e-05);
   residuals_rho__7->SetBinError(25,3.873444e-05);
   residuals_rho__7->SetBinError(26,4.083951e-05);
   residuals_rho__7->SetBinError(27,4.207603e-05);
   residuals_rho__7->SetBinError(28,4.251985e-05);
   residuals_rho__7->SetBinError(29,4.796201e-05);
   residuals_rho__7->SetBinError(30,5.264135e-05);
   residuals_rho__7->SetBinError(31,5.731657e-05);
   residuals_rho__7->SetBinError(32,6.36778e-05);
   residuals_rho__7->SetBinError(33,6.816831e-05);
   residuals_rho__7->SetBinError(34,7.061351e-05);
   residuals_rho__7->SetBinError(35,7.260983e-05);
   residuals_rho__7->SetBinError(36,7.573456e-05);
   residuals_rho__7->SetBinError(37,8.175853e-05);
   residuals_rho__7->SetBinError(38,8.627875e-05);
   residuals_rho__7->SetBinError(39,9.369266e-05);
   residuals_rho__7->SetBinError(40,0.0001088899);
   residuals_rho__7->SetBinError(41,0.0001213163);
   residuals_rho__7->SetBinError(42,0.000135444);
   residuals_rho__7->SetBinError(43,0.000149613);
   residuals_rho__7->SetBinError(44,0.0001695053);
   residuals_rho__7->SetBinError(45,0.0002080992);
   residuals_rho__7->SetBinError(46,0.0002562712);
   residuals_rho__7->SetBinError(47,0.0003070621);
   residuals_rho__7->SetBinError(48,0.0003389829);
   residuals_rho__7->SetBinError(49,0.0003410321);
   residuals_rho__7->SetBinError(50,0.0003223286);
   residuals_rho__7->SetBinError(51,0.0003014569);
   residuals_rho__7->SetBinError(52,0.0002756203);
   residuals_rho__7->SetBinError(53,0.0002331851);
   residuals_rho__7->SetBinError(54,0.0001974382);
   residuals_rho__7->SetBinError(55,0.0001709981);
   residuals_rho__7->SetBinError(56,0.0001520496);
   residuals_rho__7->SetBinError(57,0.0001286361);
   residuals_rho__7->SetBinError(58,0.0001180098);
   residuals_rho__7->SetBinError(59,0.0001046292);
   residuals_rho__7->SetBinError(60,9.380819e-05);
   residuals_rho__7->SetBinError(61,8.928909e-05);
   residuals_rho__7->SetBinError(62,8.526015e-05);
   residuals_rho__7->SetBinError(63,7.825708e-05);
   residuals_rho__7->SetBinError(64,7.30065e-05);
   residuals_rho__7->SetBinError(65,6.98631e-05);
   residuals_rho__7->SetBinError(66,6.63324e-05);
   residuals_rho__7->SetBinError(67,6.279866e-05);
   residuals_rho__7->SetBinError(68,5.793054e-05);
   residuals_rho__7->SetBinError(69,5.698811e-05);
   residuals_rho__7->SetBinError(70,5.71273e-05);
   residuals_rho__7->SetBinError(71,5.85504e-05);
   residuals_rho__7->SetBinError(72,5.984327e-05);
   residuals_rho__7->SetBinError(73,5.750522e-05);
   residuals_rho__7->SetBinError(74,5.711466e-05);
   residuals_rho__7->SetBinError(75,6.043158e-05);
   residuals_rho__7->SetBinError(76,6.001195e-05);
   residuals_rho__7->SetBinError(77,6.340509e-05);
   residuals_rho__7->SetBinError(78,6.587365e-05);
   residuals_rho__7->SetBinError(79,7.084829e-05);
   residuals_rho__7->SetBinError(80,6.870636e-05);
   residuals_rho__7->SetBinError(81,6.318836e-05);
   residuals_rho__7->SetBinError(82,5.627413e-05);
   residuals_rho__7->SetBinError(83,5.801772e-05);
   residuals_rho__7->SetBinError(84,5.795546e-05);
   residuals_rho__7->SetBinError(85,5.395538e-05);
   residuals_rho__7->SetBinError(86,5.325498e-05);
   residuals_rho__7->SetBinError(87,4.919563e-05);
   residuals_rho__7->SetBinError(88,4.788668e-05);
   residuals_rho__7->SetBinError(89,4.52669e-05);
   residuals_rho__7->SetBinError(90,4.092781e-05);
   residuals_rho__7->SetBinError(91,4.115651e-05);
   residuals_rho__7->SetBinError(92,4.426693e-05);
   residuals_rho__7->SetBinError(93,4.429954e-05);
   residuals_rho__7->SetBinError(94,3.903154e-05);
   residuals_rho__7->SetBinError(95,2.753399e-05);
   residuals_rho__7->SetBinError(96,1.963564e-05);
   residuals_rho__7->SetBinError(97,1.40139e-05);
   residuals_rho__7->SetBinError(98,1.529491e-05);
   residuals_rho__7->SetBinError(99,1.724738e-05);
   residuals_rho__7->SetBinError(100,1.762012e-05);
   residuals_rho__7->SetBinError(101,8.96039e-05);
   residuals_rho__7->SetEntries(838204);
   residuals_rho__7->SetDirectory(0);
   residuals_rho__7->SetStats(0);

   ci = TColor::GetColor("#76ab2f");
   residuals_rho__7->SetLineColor(ci);
   residuals_rho__7->SetLineWidth(2);
   residuals_rho__7->SetMarkerStyle(20);
   residuals_rho__7->SetMarkerSize(1.2);
   residuals_rho__7->GetXaxis()->SetLabelFont(42);
   residuals_rho__7->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__7->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__7->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__7->GetXaxis()->SetTitleFont(42);
   residuals_rho__7->GetYaxis()->SetLabelFont(42);
   residuals_rho__7->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__7->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__7->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__7->GetYaxis()->SetTitleFont(42);
   residuals_rho__7->GetZaxis()->SetLabelFont(42);
   residuals_rho__7->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__7->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__7->GetZaxis()->SetTitleOffset(1);
   residuals_rho__7->GetZaxis()->SetTitleFont(42);
   residuals_rho__7->Draw("histSAME");
   
   TH1F *residuals_rho__8 = new TH1F("residuals_rho__8","#rho residuals",100,-100,100);
   residuals_rho__8->SetBinContent(0,9.350439e-05);
   residuals_rho__8->SetBinContent(1,1.722449e-05);
   residuals_rho__8->SetBinContent(2,2.706706e-05);
   residuals_rho__8->SetBinContent(3,3.198835e-05);
   residuals_rho__8->SetBinContent(4,9.842568e-06);
   residuals_rho__8->SetBinContent(5,3.444899e-05);
   residuals_rho__8->SetBinContent(6,3.444899e-05);
   residuals_rho__8->SetBinContent(7,2.214578e-05);
   residuals_rho__8->SetBinContent(8,3.690963e-05);
   residuals_rho__8->SetBinContent(9,3.198835e-05);
   residuals_rho__8->SetBinContent(10,3.690963e-05);
   residuals_rho__8->SetBinContent(11,3.444899e-05);
   residuals_rho__8->SetBinContent(12,3.937027e-05);
   residuals_rho__8->SetBinContent(13,5.167348e-05);
   residuals_rho__8->SetBinContent(14,4.67522e-05);
   residuals_rho__8->SetBinContent(15,4.921284e-05);
   residuals_rho__8->SetBinContent(16,3.937027e-05);
   residuals_rho__8->SetBinContent(17,4.921284e-05);
   residuals_rho__8->SetBinContent(18,4.183091e-05);
   residuals_rho__8->SetBinContent(19,3.198835e-05);
   residuals_rho__8->SetBinContent(20,1.722449e-05);
   residuals_rho__8->SetBinContent(21,1.968514e-05);
   residuals_rho__8->SetBinContent(22,1.968514e-05);
   residuals_rho__8->SetBinContent(23,2.214578e-05);
   residuals_rho__8->SetBinContent(24,2.460642e-05);
   residuals_rho__8->SetBinContent(25,3.444899e-05);
   residuals_rho__8->SetBinContent(26,1.968514e-05);
   residuals_rho__8->SetBinContent(27,1.968514e-05);
   residuals_rho__8->SetBinContent(28,2.706706e-05);
   residuals_rho__8->SetBinContent(29,2.460642e-05);
   residuals_rho__8->SetBinContent(30,1.476385e-05);
   residuals_rho__8->SetBinContent(31,2.460642e-05);
   residuals_rho__8->SetBinContent(32,3.937027e-05);
   residuals_rho__8->SetBinContent(33,5.413413e-05);
   residuals_rho__8->SetBinContent(34,3.444899e-05);
   residuals_rho__8->SetBinContent(35,6.889798e-05);
   residuals_rho__8->SetBinContent(36,7.135862e-05);
   residuals_rho__8->SetBinContent(37,9.596504e-05);
   residuals_rho__8->SetBinContent(38,0.0001156502);
   residuals_rho__8->SetBinContent(39,0.0001624024);
   residuals_rho__8->SetBinContent(40,0.0002189971);
   residuals_rho__8->SetBinContent(41,0.0002878951);
   residuals_rho__8->SetBinContent(42,0.0006742159);
   residuals_rho__8->SetBinContent(43,0.001400105);
   residuals_rho__8->SetBinContent(44,0.004623546);
   residuals_rho__8->SetBinContent(45,0.0139666);
   residuals_rho__8->SetBinContent(46,0.03720737);
   residuals_rho__8->SetBinContent(47,0.08231094);
   residuals_rho__8->SetBinContent(48,0.153266);
   residuals_rho__8->SetBinContent(49,0.2403457);
   residuals_rho__8->SetBinContent(50,0.218943);
   residuals_rho__8->SetBinContent(51,0.1265459);
   residuals_rho__8->SetBinContent(52,0.06468536);
   residuals_rho__8->SetBinContent(53,0.030822);
   residuals_rho__8->SetBinContent(54,0.01242624);
   residuals_rho__8->SetBinContent(55,0.003149622);
   residuals_rho__8->SetBinContent(56,0.0009375046);
   residuals_rho__8->SetBinContent(57,0.0004133879);
   residuals_rho__8->SetBinContent(58,0.0001919301);
   residuals_rho__8->SetBinContent(59,5.905541e-05);
   residuals_rho__8->SetBinContent(60,3.198835e-05);
   residuals_rho__8->SetBinContent(61,1.230321e-05);
   residuals_rho__8->SetBinContent(62,4.921284e-06);
   residuals_rho__8->SetBinContent(63,4.921284e-06);
   residuals_rho__8->SetBinContent(64,7.381926e-06);
   residuals_rho__8->SetBinContent(66,2.460642e-06);
   residuals_rho__8->SetBinContent(67,2.460642e-06);
   residuals_rho__8->SetBinContent(73,4.921284e-06);
   residuals_rho__8->SetBinContent(79,2.460642e-06);
   residuals_rho__8->SetBinContent(81,2.460642e-06);
   residuals_rho__8->SetBinContent(84,2.460642e-06);
   residuals_rho__8->SetBinContent(87,2.460642e-06);
   residuals_rho__8->SetBinContent(88,2.460642e-06);
   residuals_rho__8->SetBinContent(91,4.921284e-06);
   residuals_rho__8->SetBinContent(92,0.0002140759);
   residuals_rho__8->SetBinContent(93,0.00111221);
   residuals_rho__8->SetBinContent(94,0.001707686);
   residuals_rho__8->SetBinContent(95,0.001350892);
   residuals_rho__8->SetBinContent(96,0.00053642);
   residuals_rho__8->SetBinContent(97,7.62799e-05);
   residuals_rho__8->SetBinContent(98,0.0001230321);
   residuals_rho__8->SetBinContent(99,0.0003690963);
   residuals_rho__8->SetBinContent(100,0.0003690963);
   residuals_rho__8->SetBinContent(101,0.00632385);
   residuals_rho__8->SetBinError(0,1.516842e-05);
   residuals_rho__8->SetBinError(1,6.510247e-06);
   residuals_rho__8->SetBinError(2,8.161026e-06);
   residuals_rho__8->SetBinError(3,8.871971e-06);
   residuals_rho__8->SetBinError(4,4.921284e-06);
   residuals_rho__8->SetBinError(5,9.206879e-06);
   residuals_rho__8->SetBinError(6,9.206879e-06);
   residuals_rho__8->SetBinError(7,7.381926e-06);
   residuals_rho__8->SetBinError(8,9.530026e-06);
   residuals_rho__8->SetBinError(9,8.871971e-06);
   residuals_rho__8->SetBinError(10,9.530026e-06);
   residuals_rho__8->SetBinError(11,9.206879e-06);
   residuals_rho__8->SetBinError(12,9.842568e-06);
   residuals_rho__8->SetBinError(13,1.127608e-05);
   residuals_rho__8->SetBinError(14,1.072569e-05);
   residuals_rho__8->SetBinError(15,1.100433e-05);
   residuals_rho__8->SetBinError(16,9.842568e-06);
   residuals_rho__8->SetBinError(17,1.100433e-05);
   residuals_rho__8->SetBinError(18,1.014549e-05);
   residuals_rho__8->SetBinError(19,8.871971e-06);
   residuals_rho__8->SetBinError(20,6.510247e-06);
   residuals_rho__8->SetBinError(21,6.959747e-06);
   residuals_rho__8->SetBinError(22,6.959747e-06);
   residuals_rho__8->SetBinError(23,7.381926e-06);
   residuals_rho__8->SetBinError(24,7.781233e-06);
   residuals_rho__8->SetBinError(25,9.206879e-06);
   residuals_rho__8->SetBinError(26,6.959747e-06);
   residuals_rho__8->SetBinError(27,6.959747e-06);
   residuals_rho__8->SetBinError(28,8.161026e-06);
   residuals_rho__8->SetBinError(29,7.781233e-06);
   residuals_rho__8->SetBinError(30,6.027317e-06);
   residuals_rho__8->SetBinError(31,7.781233e-06);
   residuals_rho__8->SetBinError(32,9.842568e-06);
   residuals_rho__8->SetBinError(33,1.154143e-05);
   residuals_rho__8->SetBinError(34,9.206879e-06);
   residuals_rho__8->SetBinError(35,1.302049e-05);
   residuals_rho__8->SetBinError(36,1.325096e-05);
   residuals_rho__8->SetBinError(37,1.53667e-05);
   residuals_rho__8->SetBinError(38,1.686931e-05);
   residuals_rho__8->SetBinError(39,1.999035e-05);
   residuals_rho__8->SetBinError(40,2.321365e-05);
   residuals_rho__8->SetBinError(41,2.661591e-05);
   residuals_rho__8->SetBinError(42,4.073087e-05);
   residuals_rho__8->SetBinError(43,5.869547e-05);
   residuals_rho__8->SetBinError(44,0.0001066625);
   residuals_rho__8->SetBinError(45,0.0001853829);
   residuals_rho__8->SetBinError(46,0.0003025789);
   residuals_rho__8->SetBinError(47,0.0004500419);
   residuals_rho__8->SetBinError(48,0.0006141114);
   residuals_rho__8->SetBinError(49,0.0007690284);
   residuals_rho__8->SetBinError(50,0.0007339893);
   residuals_rho__8->SetBinError(51,0.0005580181);
   residuals_rho__8->SetBinError(52,0.000398958);
   residuals_rho__8->SetBinError(53,0.0002753941);
   residuals_rho__8->SetBinError(54,0.0001748615);
   residuals_rho__8->SetBinError(55,8.803461e-05);
   residuals_rho__8->SetBinError(56,4.802982e-05);
   residuals_rho__8->SetBinError(57,3.189357e-05);
   residuals_rho__8->SetBinError(58,2.17318e-05);
   residuals_rho__8->SetBinError(59,1.205463e-05);
   residuals_rho__8->SetBinError(60,8.871971e-06);
   residuals_rho__8->SetBinError(61,5.502163e-06);
   residuals_rho__8->SetBinError(62,3.479873e-06);
   residuals_rho__8->SetBinError(63,3.479873e-06);
   residuals_rho__8->SetBinError(64,4.261957e-06);
   residuals_rho__8->SetBinError(66,2.460642e-06);
   residuals_rho__8->SetBinError(67,2.460642e-06);
   residuals_rho__8->SetBinError(73,3.479873e-06);
   residuals_rho__8->SetBinError(79,2.460642e-06);
   residuals_rho__8->SetBinError(81,2.460642e-06);
   residuals_rho__8->SetBinError(84,2.460642e-06);
   residuals_rho__8->SetBinError(87,2.460642e-06);
   residuals_rho__8->SetBinError(88,2.460642e-06);
   residuals_rho__8->SetBinError(91,3.479873e-06);
   residuals_rho__8->SetBinError(92,2.295134e-05);
   residuals_rho__8->SetBinError(93,5.231397e-05);
   residuals_rho__8->SetBinError(94,6.482286e-05);
   residuals_rho__8->SetBinError(95,5.765469e-05);
   residuals_rho__8->SetBinError(96,3.633094e-05);
   residuals_rho__8->SetBinError(97,1.370028e-05);
   residuals_rho__8->SetBinError(98,1.739937e-05);
   residuals_rho__8->SetBinError(99,3.013659e-05);
   residuals_rho__8->SetBinError(100,3.013659e-05);
   residuals_rho__8->SetBinError(101,0.0001247427);
   residuals_rho__8->SetEntries(409006);
   residuals_rho__8->SetDirectory(0);
   residuals_rho__8->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   residuals_rho__8->SetLineColor(ci);
   residuals_rho__8->SetLineWidth(2);
   residuals_rho__8->SetMarkerStyle(20);
   residuals_rho__8->SetMarkerSize(1.2);
   residuals_rho__8->GetXaxis()->SetLabelFont(42);
   residuals_rho__8->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__8->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__8->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__8->GetXaxis()->SetTitleFont(42);
   residuals_rho__8->GetYaxis()->SetLabelFont(42);
   residuals_rho__8->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__8->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__8->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__8->GetYaxis()->SetTitleFont(42);
   residuals_rho__8->GetZaxis()->SetLabelFont(42);
   residuals_rho__8->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__8->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__8->GetZaxis()->SetTitleOffset(1);
   residuals_rho__8->GetZaxis()->SetTitleFont(42);
   residuals_rho__8->Draw("histSAME");
   
   TH1F *residuals_rho__9 = new TH1F("residuals_rho__9","#rho residuals",100,-100,100);
   residuals_rho__9->SetBinContent(0,0.0003160644);
   residuals_rho__9->SetBinContent(1,1.73186e-05);
   residuals_rho__9->SetBinContent(2,1.905046e-05);
   residuals_rho__9->SetBinContent(3,1.991639e-05);
   residuals_rho__9->SetBinContent(4,2.59779e-05);
   residuals_rho__9->SetBinContent(5,1.818453e-05);
   residuals_rho__9->SetBinContent(6,1.905046e-05);
   residuals_rho__9->SetBinContent(7,2.59779e-05);
   residuals_rho__9->SetBinContent(8,3.290533e-05);
   residuals_rho__9->SetBinContent(9,2.078232e-05);
   residuals_rho__9->SetBinContent(10,3.20394e-05);
   residuals_rho__9->SetBinContent(11,4.243056e-05);
   residuals_rho__9->SetBinContent(12,6.321288e-05);
   residuals_rho__9->SetBinContent(13,5.541951e-05);
   residuals_rho__9->SetBinContent(14,4.329649e-05);
   residuals_rho__9->SetBinContent(15,2.424604e-05);
   residuals_rho__9->SetBinContent(16,2.338011e-05);
   residuals_rho__9->SetBinContent(17,1.818453e-05);
   residuals_rho__9->SetBinContent(18,1.73186e-05);
   residuals_rho__9->SetBinContent(19,7.793368e-06);
   residuals_rho__9->SetBinContent(20,3.463719e-06);
   residuals_rho__9->SetBinContent(21,3.463719e-06);
   residuals_rho__9->SetBinContent(22,9.525228e-06);
   residuals_rho__9->SetBinContent(23,2.078232e-05);
   residuals_rho__9->SetBinContent(24,2.857568e-05);
   residuals_rho__9->SetBinContent(25,3.810091e-05);
   residuals_rho__9->SetBinContent(26,3.810091e-05);
   residuals_rho__9->SetBinContent(27,5.368765e-05);
   residuals_rho__9->SetBinContent(28,4.06987e-05);
   residuals_rho__9->SetBinContent(29,5.022393e-05);
   residuals_rho__9->SetBinContent(30,5.80173e-05);
   residuals_rho__9->SetBinContent(31,5.715137e-05);
   residuals_rho__9->SetBinContent(32,4.676021e-05);
   residuals_rho__9->SetBinContent(33,3.377126e-05);
   residuals_rho__9->SetBinContent(34,3.377126e-05);
   residuals_rho__9->SetBinContent(35,4.849207e-05);
   residuals_rho__9->SetBinContent(36,4.416242e-05);
   residuals_rho__9->SetBinContent(37,4.156463e-05);
   residuals_rho__9->SetBinContent(38,7.100624e-05);
   residuals_rho__9->SetBinContent(39,0.000148074);
   residuals_rho__9->SetBinContent(40,0.000370618);
   residuals_rho__9->SetBinContent(41,0.0007429678);
   residuals_rho__9->SetBinContent(42,0.001612361);
   residuals_rho__9->SetBinContent(43,0.002760584);
   residuals_rho__9->SetBinContent(44,0.004518422);
   residuals_rho__9->SetBinContent(45,0.008160522);
   residuals_rho__9->SetBinContent(46,0.02509205);
   residuals_rho__9->SetBinContent(47,0.08059036);
   residuals_rho__9->SetBinContent(48,0.1795921);
   residuals_rho__9->SetBinContent(49,0.2672294);
   residuals_rho__9->SetBinContent(50,0.2193521);
   residuals_rho__9->SetBinContent(51,0.1071372);
   residuals_rho__9->SetBinContent(52,0.05248487);
   residuals_rho__9->SetBinContent(53,0.02983475);
   residuals_rho__9->SetBinContent(54,0.009657715);
   residuals_rho__9->SetBinContent(55,0.002170886);
   residuals_rho__9->SetBinContent(56,0.000826963);
   residuals_rho__9->SetBinContent(57,0.0003411763);
   residuals_rho__9->SetBinContent(58,8.745891e-05);
   residuals_rho__9->SetBinContent(59,2.770975e-05);
   residuals_rho__9->SetBinContent(60,1.298895e-05);
   residuals_rho__9->SetBinContent(61,5.195579e-06);
   residuals_rho__9->SetBinContent(62,8.659298e-07);
   residuals_rho__9->SetBinContent(63,4.329649e-06);
   residuals_rho__9->SetBinContent(64,2.597789e-06);
   residuals_rho__9->SetBinContent(65,1.73186e-06);
   residuals_rho__9->SetBinContent(71,1.73186e-06);
   residuals_rho__9->SetBinContent(74,8.659298e-07);
   residuals_rho__9->SetBinContent(78,8.659298e-07);
   residuals_rho__9->SetBinContent(79,8.659298e-07);
   residuals_rho__9->SetBinContent(80,8.659298e-07);
   residuals_rho__9->SetBinContent(81,2.597789e-06);
   residuals_rho__9->SetBinContent(82,2.597789e-06);
   residuals_rho__9->SetBinContent(83,8.659298e-07);
   residuals_rho__9->SetBinContent(84,8.659298e-07);
   residuals_rho__9->SetBinContent(85,1.73186e-06);
   residuals_rho__9->SetBinContent(86,1.73186e-06);
   residuals_rho__9->SetBinContent(88,8.659298e-07);
   residuals_rho__9->SetBinContent(91,3.463719e-06);
   residuals_rho__9->SetBinContent(92,0.0001749178);
   residuals_rho__9->SetBinContent(93,0.001064228);
   residuals_rho__9->SetBinContent(94,0.001831442);
   residuals_rho__9->SetBinContent(95,0.00135518);
   residuals_rho__9->SetBinContent(96,0.0005853685);
   residuals_rho__9->SetBinContent(97,6.754253e-05);
   residuals_rho__9->SetBinContent(98,0.0001515377);
   residuals_rho__9->SetBinContent(99,0.0003931321);
   residuals_rho__9->SetBinContent(100,0.0003429082);
   residuals_rho__9->SetBinContent(101,0.006341204);
   residuals_rho__9->SetBinError(0,1.654357e-05);
   residuals_rho__9->SetBinError(1,3.872556e-06);
   residuals_rho__9->SetBinError(2,4.061571e-06);
   residuals_rho__9->SetBinError(3,4.152854e-06);
   residuals_rho__9->SetBinError(4,4.742893e-06);
   residuals_rho__9->SetBinError(5,3.968189e-06);
   residuals_rho__9->SetBinError(6,4.061571e-06);
   residuals_rho__9->SetBinError(7,4.742893e-06);
   residuals_rho__9->SetBinError(8,5.33795e-06);
   residuals_rho__9->SetBinError(9,4.242172e-06);
   residuals_rho__9->SetBinError(10,5.267245e-06);
   residuals_rho__9->SetBinError(11,6.061509e-06);
   residuals_rho__9->SetBinError(12,7.398508e-06);
   residuals_rho__9->SetBinError(13,6.927439e-06);
   residuals_rho__9->SetBinError(14,6.123048e-06);
   residuals_rho__9->SetBinError(15,4.58207e-06);
   residuals_rho__9->SetBinError(16,4.499503e-06);
   residuals_rho__9->SetBinError(17,3.968189e-06);
   residuals_rho__9->SetBinError(18,3.872556e-06);
   residuals_rho__9->SetBinError(19,2.597789e-06);
   residuals_rho__9->SetBinError(20,1.73186e-06);
   residuals_rho__9->SetBinError(21,1.73186e-06);
   residuals_rho__9->SetBinError(22,2.871964e-06);
   residuals_rho__9->SetBinError(23,4.242172e-06);
   residuals_rho__9->SetBinError(24,4.974388e-06);
   residuals_rho__9->SetBinError(25,5.743929e-06);
   residuals_rho__9->SetBinError(26,5.743929e-06);
   residuals_rho__9->SetBinError(27,6.818338e-06);
   residuals_rho__9->SetBinError(28,5.936516e-06);
   residuals_rho__9->SetBinError(29,6.594725e-06);
   residuals_rho__9->SetBinError(30,7.087941e-06);
   residuals_rho__9->SetBinError(31,7.034847e-06);
   residuals_rho__9->SetBinError(32,6.363259e-06);
   residuals_rho__9->SetBinError(33,5.40773e-06);
   residuals_rho__9->SetBinError(34,5.40773e-06);
   residuals_rho__9->SetBinError(35,6.480025e-06);
   residuals_rho__9->SetBinError(36,6.183976e-06);
   residuals_rho__9->SetBinError(37,5.999338e-06);
   residuals_rho__9->SetBinError(38,7.841328e-06);
   residuals_rho__9->SetBinError(39,1.13235e-05);
   residuals_rho__9->SetBinError(40,1.79145e-05);
   residuals_rho__9->SetBinError(41,2.53645e-05);
   residuals_rho__9->SetBinError(42,3.736565e-05);
   residuals_rho__9->SetBinError(43,4.889246e-05);
   residuals_rho__9->SetBinError(44,6.255107e-05);
   residuals_rho__9->SetBinError(45,8.406212e-05);
   residuals_rho__9->SetBinError(46,0.000147404);
   residuals_rho__9->SetBinError(47,0.0002641696);
   residuals_rho__9->SetBinError(48,0.0003943528);
   residuals_rho__9->SetBinError(49,0.0004810425);
   residuals_rho__9->SetBinError(50,0.0004358252);
   residuals_rho__9->SetBinError(51,0.000304587);
   residuals_rho__9->SetBinError(52,0.0002131859);
   residuals_rho__9->SetBinError(53,0.0001607321);
   residuals_rho__9->SetBinError(54,9.144891e-05);
   residuals_rho__9->SetBinError(55,4.335706e-05);
   residuals_rho__9->SetBinError(56,2.675989e-05);
   residuals_rho__9->SetBinError(57,1.718822e-05);
   residuals_rho__9->SetBinError(58,8.702487e-06);
   residuals_rho__9->SetBinError(59,4.898439e-06);
   residuals_rho__9->SetBinError(60,3.353732e-06);
   residuals_rho__9->SetBinError(61,2.121086e-06);
   residuals_rho__9->SetBinError(62,8.659298e-07);
   residuals_rho__9->SetBinError(63,1.936278e-06);
   residuals_rho__9->SetBinError(64,1.499834e-06);
   residuals_rho__9->SetBinError(65,1.22461e-06);
   residuals_rho__9->SetBinError(71,1.22461e-06);
   residuals_rho__9->SetBinError(74,8.659298e-07);
   residuals_rho__9->SetBinError(78,8.659298e-07);
   residuals_rho__9->SetBinError(79,8.659298e-07);
   residuals_rho__9->SetBinError(80,8.659298e-07);
   residuals_rho__9->SetBinError(81,1.499834e-06);
   residuals_rho__9->SetBinError(82,1.499834e-06);
   residuals_rho__9->SetBinError(83,8.659298e-07);
   residuals_rho__9->SetBinError(84,8.659298e-07);
   residuals_rho__9->SetBinError(85,1.22461e-06);
   residuals_rho__9->SetBinError(86,1.22461e-06);
   residuals_rho__9->SetBinError(88,8.659298e-07);
   residuals_rho__9->SetBinError(91,1.73186e-06);
   residuals_rho__9->SetBinError(92,1.230718e-05);
   residuals_rho__9->SetBinError(93,3.035699e-05);
   residuals_rho__9->SetBinError(94,3.982336e-05);
   residuals_rho__9->SetBinError(95,3.425625e-05);
   residuals_rho__9->SetBinError(96,2.251418e-05);
   residuals_rho__9->SetBinError(97,7.647685e-06);
   residuals_rho__9->SetBinError(98,1.145517e-05);
   residuals_rho__9->SetBinError(99,1.845061e-05);
   residuals_rho__9->SetBinError(100,1.723179e-05);
   residuals_rho__9->SetBinError(101,7.410154e-05);
   residuals_rho__9->SetEntries(1162516);
   residuals_rho__9->SetDirectory(0);
   residuals_rho__9->SetStats(0);

   ci = TColor::GetColor("#d85218");
   residuals_rho__9->SetLineColor(ci);
   residuals_rho__9->SetLineWidth(2);
   residuals_rho__9->SetMarkerStyle(20);
   residuals_rho__9->SetMarkerSize(1.2);
   residuals_rho__9->GetXaxis()->SetLabelFont(42);
   residuals_rho__9->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__9->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__9->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__9->GetXaxis()->SetTitleFont(42);
   residuals_rho__9->GetYaxis()->SetLabelFont(42);
   residuals_rho__9->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__9->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__9->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__9->GetYaxis()->SetTitleFont(42);
   residuals_rho__9->GetZaxis()->SetLabelFont(42);
   residuals_rho__9->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__9->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__9->GetZaxis()->SetTitleOffset(1);
   residuals_rho__9->GetZaxis()->SetTitleFont(42);
   residuals_rho__9->Draw("histSAME");
   
   TH1F *residuals_rho__10 = new TH1F("residuals_rho__10","#rho residuals",100,-100,100);
   residuals_rho__10->SetBinContent(0,0.0002584287);
   residuals_rho__10->SetBinContent(1,1.845919e-05);
   residuals_rho__10->SetBinContent(2,2.030511e-05);
   residuals_rho__10->SetBinContent(3,1.292143e-05);
   residuals_rho__10->SetBinContent(4,2.861175e-05);
   residuals_rho__10->SetBinContent(5,1.384439e-05);
   residuals_rho__10->SetBinContent(6,2.122807e-05);
   residuals_rho__10->SetBinContent(7,1.753623e-05);
   residuals_rho__10->SetBinContent(8,3.138063e-05);
   residuals_rho__10->SetBinContent(9,2.676583e-05);
   residuals_rho__10->SetBinContent(10,4.707094e-05);
   residuals_rho__10->SetBinContent(11,3.414951e-05);
   residuals_rho__10->SetBinContent(12,3.138063e-05);
   residuals_rho__10->SetBinContent(13,3.138063e-05);
   residuals_rho__10->SetBinContent(14,2.491991e-05);
   residuals_rho__10->SetBinContent(15,3.784135e-05);
   residuals_rho__10->SetBinContent(16,2.676583e-05);
   residuals_rho__10->SetBinContent(17,2.491991e-05);
   residuals_rho__10->SetBinContent(18,2.676583e-05);
   residuals_rho__10->SetBinContent(19,2.215103e-05);
   residuals_rho__10->SetBinContent(20,1.569031e-05);
   residuals_rho__10->SetBinContent(21,1.476735e-05);
   residuals_rho__10->SetBinContent(22,2.122807e-05);
   residuals_rho__10->SetBinContent(23,3.507247e-05);
   residuals_rho__10->SetBinContent(24,3.968726e-05);
   residuals_rho__10->SetBinContent(25,3.691839e-05);
   residuals_rho__10->SetBinContent(26,5.168574e-05);
   residuals_rho__10->SetBinContent(27,4.522502e-05);
   residuals_rho__10->SetBinContent(28,4.983982e-05);
   residuals_rho__10->SetBinContent(29,5.26087e-05);
   residuals_rho__10->SetBinContent(30,5.353166e-05);
   residuals_rho__10->SetBinContent(31,4.245614e-05);
   residuals_rho__10->SetBinContent(32,4.430206e-05);
   residuals_rho__10->SetBinContent(33,4.891686e-05);
   residuals_rho__10->SetBinContent(34,3.138063e-05);
   residuals_rho__10->SetBinContent(35,3.784135e-05);
   residuals_rho__10->SetBinContent(36,3.691839e-05);
   residuals_rho__10->SetBinContent(37,2.491991e-05);
   residuals_rho__10->SetBinContent(38,5.353166e-05);
   residuals_rho__10->SetBinContent(39,8.491229e-05);
   residuals_rho__10->SetBinContent(40,0.0001642868);
   residuals_rho__10->SetBinContent(41,0.0002722731);
   residuals_rho__10->SetBinContent(42,0.0003673379);
   residuals_rho__10->SetBinContent(43,0.0003931808);
   residuals_rho__10->SetBinContent(44,0.000799283);
   residuals_rho__10->SetBinContent(45,0.002218795);
   residuals_rho__10->SetBinContent(46,0.009409574);
   residuals_rho__10->SetBinContent(47,0.03827421);
   residuals_rho__10->SetBinContent(48,0.1364744);
   residuals_rho__10->SetBinContent(49,0.2680035);
   residuals_rho__10->SetBinContent(50,0.2699952);
   residuals_rho__10->SetBinContent(51,0.1421958);
   residuals_rho__10->SetBinContent(52,0.06871434);
   residuals_rho__10->SetBinContent(53,0.0389009);
   residuals_rho__10->SetBinContent(54,0.01388131);
   residuals_rho__10->SetBinContent(55,0.001708398);
   residuals_rho__10->SetBinContent(56,0.0006248437);
   residuals_rho__10->SetBinContent(57,0.0003534936);
   residuals_rho__10->SetBinContent(58,8.398933e-05);
   residuals_rho__10->SetBinContent(59,1.845919e-05);
   residuals_rho__10->SetBinContent(60,2.768879e-06);
   residuals_rho__10->SetBinContent(61,1.845919e-06);
   residuals_rho__10->SetBinContent(62,2.768879e-06);
   residuals_rho__10->SetBinContent(63,1.845919e-06);
   residuals_rho__10->SetBinContent(64,9.229597e-07);
   residuals_rho__10->SetBinContent(65,2.768879e-06);
   residuals_rho__10->SetBinContent(71,9.229597e-07);
   residuals_rho__10->SetBinContent(74,9.229597e-07);
   residuals_rho__10->SetBinContent(76,9.229597e-07);
   residuals_rho__10->SetBinContent(78,1.845919e-06);
   residuals_rho__10->SetBinContent(81,1.845919e-06);
   residuals_rho__10->SetBinContent(82,9.229597e-07);
   residuals_rho__10->SetBinContent(85,9.229597e-07);
   residuals_rho__10->SetBinContent(86,9.229597e-07);
   residuals_rho__10->SetBinContent(88,9.229597e-07);
   residuals_rho__10->SetBinContent(89,9.229597e-07);
   residuals_rho__10->SetBinContent(90,9.229597e-07);
   residuals_rho__10->SetBinContent(92,4.707094e-05);
   residuals_rho__10->SetBinContent(93,0.0007715942);
   residuals_rho__10->SetBinContent(94,0.001858841);
   residuals_rho__10->SetBinContent(95,0.001485042);
   residuals_rho__10->SetBinContent(96,0.0007909764);
   residuals_rho__10->SetBinContent(97,8.768117e-05);
   residuals_rho__10->SetBinContent(98,7.199085e-05);
   residuals_rho__10->SetBinContent(99,0.0003165752);
   residuals_rho__10->SetBinContent(100,0.0003719527);
   residuals_rho__10->SetBinContent(101,0.006490252);
   residuals_rho__10->SetBinError(0,1.544407e-05);
   residuals_rho__10->SetBinError(1,4.127601e-06);
   residuals_rho__10->SetBinError(2,4.329064e-06);
   residuals_rho__10->SetBinError(3,3.453399e-06);
   residuals_rho__10->SetBinError(4,5.138822e-06);
   residuals_rho__10->SetBinError(5,3.574607e-06);
   residuals_rho__10->SetBinError(6,4.426359e-06);
   residuals_rho__10->SetBinError(7,4.023088e-06);
   residuals_rho__10->SetBinError(8,5.381733e-06);
   residuals_rho__10->SetBinError(9,4.97029e-06);
   residuals_rho__10->SetBinError(10,6.59125e-06);
   residuals_rho__10->SetBinError(11,5.614144e-06);
   residuals_rho__10->SetBinError(12,5.381733e-06);
   residuals_rho__10->SetBinError(13,5.381733e-06);
   residuals_rho__10->SetBinError(14,4.795839e-06);
   residuals_rho__10->SetBinError(15,5.909825e-06);
   residuals_rho__10->SetBinError(16,4.97029e-06);
   residuals_rho__10->SetBinError(17,4.795839e-06);
   residuals_rho__10->SetBinError(18,4.97029e-06);
   residuals_rho__10->SetBinError(19,4.52156e-06);
   residuals_rho__10->SetBinError(20,3.80546e-06);
   residuals_rho__10->SetBinError(21,3.691839e-06);
   residuals_rho__10->SetBinError(22,4.426359e-06);
   residuals_rho__10->SetBinError(23,5.689505e-06);
   residuals_rho__10->SetBinError(24,6.052251e-06);
   residuals_rho__10->SetBinError(25,5.837309e-06);
   residuals_rho__10->SetBinError(26,6.906797e-06);
   residuals_rho__10->SetBinError(27,6.460717e-06);
   residuals_rho__10->SetBinError(28,6.78234e-06);
   residuals_rho__10->SetBinError(29,6.968192e-06);
   residuals_rho__10->SetBinError(30,7.029051e-06);
   residuals_rho__10->SetBinError(31,6.259817e-06);
   residuals_rho__10->SetBinError(32,6.394452e-06);
   residuals_rho__10->SetBinError(33,6.719248e-06);
   residuals_rho__10->SetBinError(34,5.381733e-06);
   residuals_rho__10->SetBinError(35,5.909825e-06);
   residuals_rho__10->SetBinError(36,5.837309e-06);
   residuals_rho__10->SetBinError(37,4.795839e-06);
   residuals_rho__10->SetBinError(38,7.029051e-06);
   residuals_rho__10->SetBinError(39,8.852718e-06);
   residuals_rho__10->SetBinError(40,1.231382e-05);
   residuals_rho__10->SetBinError(41,1.585235e-05);
   residuals_rho__10->SetBinError(42,1.841299e-05);
   residuals_rho__10->SetBinError(43,1.904967e-05);
   residuals_rho__10->SetBinError(44,2.716074e-05);
   residuals_rho__10->SetBinError(45,4.525327e-05);
   residuals_rho__10->SetBinError(46,9.31915e-05);
   residuals_rho__10->SetBinError(47,0.0001879509);
   residuals_rho__10->SetBinError(48,0.0003549089);
   residuals_rho__10->SetBinError(49,0.0004973494);
   residuals_rho__10->SetBinError(50,0.000499194);
   residuals_rho__10->SetBinError(51,0.0003622719);
   residuals_rho__10->SetBinError(52,0.0002518344);
   residuals_rho__10->SetBinError(53,0.0001894834);
   residuals_rho__10->SetBinError(54,0.0001131896);
   residuals_rho__10->SetBinError(55,3.970872e-05);
   residuals_rho__10->SetBinError(56,2.401469e-05);
   residuals_rho__10->SetBinError(57,1.806268e-05);
   residuals_rho__10->SetBinError(58,8.804474e-06);
   residuals_rho__10->SetBinError(59,4.127601e-06);
   residuals_rho__10->SetBinError(60,1.598613e-06);
   residuals_rho__10->SetBinError(61,1.305262e-06);
   residuals_rho__10->SetBinError(62,1.598613e-06);
   residuals_rho__10->SetBinError(63,1.305262e-06);
   residuals_rho__10->SetBinError(64,9.229596e-07);
   residuals_rho__10->SetBinError(65,1.598613e-06);
   residuals_rho__10->SetBinError(71,9.229596e-07);
   residuals_rho__10->SetBinError(74,9.229596e-07);
   residuals_rho__10->SetBinError(76,9.229596e-07);
   residuals_rho__10->SetBinError(78,1.305262e-06);
   residuals_rho__10->SetBinError(81,1.305262e-06);
   residuals_rho__10->SetBinError(82,9.229596e-07);
   residuals_rho__10->SetBinError(85,9.229596e-07);
   residuals_rho__10->SetBinError(86,9.229596e-07);
   residuals_rho__10->SetBinError(88,9.229596e-07);
   residuals_rho__10->SetBinError(89,9.229596e-07);
   residuals_rho__10->SetBinError(90,9.229596e-07);
   residuals_rho__10->SetBinError(92,6.59125e-06);
   residuals_rho__10->SetBinError(93,2.668615e-05);
   residuals_rho__10->SetBinError(94,4.142022e-05);
   residuals_rho__10->SetBinError(95,3.702207e-05);
   residuals_rho__10->SetBinError(96,2.701924e-05);
   residuals_rho__10->SetBinError(97,8.995898e-06);
   residuals_rho__10->SetBinError(98,8.151359e-06);
   residuals_rho__10->SetBinError(99,1.709345e-05);
   residuals_rho__10->SetBinError(100,1.852829e-05);
   residuals_rho__10->SetBinError(101,7.739665e-05);
   residuals_rho__10->SetEntries(1090783);
   residuals_rho__10->SetDirectory(0);
   residuals_rho__10->SetStats(0);

   ci = TColor::GetColor("#3e99f7");
   residuals_rho__10->SetLineColor(ci);
   residuals_rho__10->SetLineWidth(2);
   residuals_rho__10->SetMarkerStyle(20);
   residuals_rho__10->SetMarkerSize(1.2);
   residuals_rho__10->GetXaxis()->SetLabelFont(42);
   residuals_rho__10->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__10->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__10->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__10->GetXaxis()->SetTitleFont(42);
   residuals_rho__10->GetYaxis()->SetLabelFont(42);
   residuals_rho__10->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__10->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__10->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__10->GetYaxis()->SetTitleFont(42);
   residuals_rho__10->GetZaxis()->SetLabelFont(42);
   residuals_rho__10->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__10->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__10->GetZaxis()->SetTitleOffset(1);
   residuals_rho__10->GetZaxis()->SetTitleFont(42);
   residuals_rho__10->Draw("histSAME");
   
   TLegend *leg = new TLegend(0.2,0.78,0.9,0.925,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("residuals_rho","biRNN #sigma=7.9, #mu= -1.0","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_rho","RNN #sigma=8.2, #mu= -2.0","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_rho","MLP #sigma=8.2, #mu= -1.8","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_rho","ESN #sigma=21.6, #mu= 0.7","l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Residuals/residuals_z.C <==
void residuals_z()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Sep 22 11:59:03 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-42.1519,-0.08898801,33.79747,0.4671871);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *frame__11 = new TH1F("frame__11","z residuals",100,-100,100);
   frame__11->SetMaximum(0.4393783);
   frame__11->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3e99f7");
   frame__11->SetLineColor(ci);
   frame__11->SetLineWidth(2);
   frame__11->SetMarkerStyle(20);
   frame__11->SetMarkerSize(1.2);
   frame__11->GetXaxis()->SetTitle("z_{true} - z_{pred} (mm)");
   frame__11->GetXaxis()->SetRange(36,65);
   frame__11->GetXaxis()->SetNdivisions(505);
   frame__11->GetXaxis()->SetLabelFont(42);
   frame__11->GetXaxis()->SetLabelSize(0.05);
   frame__11->GetXaxis()->SetTitleSize(0.05);
   frame__11->GetXaxis()->SetTitleOffset(1.4);
   frame__11->GetXaxis()->SetTitleFont(42);
   frame__11->GetYaxis()->SetTitle("A.U.");
   frame__11->GetYaxis()->SetLabelFont(42);
   frame__11->GetYaxis()->SetLabelSize(0.05);
   frame__11->GetYaxis()->SetTitleSize(0.05);
   frame__11->GetYaxis()->SetTitleOffset(1.4);
   frame__11->GetYaxis()->SetTitleFont(42);
   frame__11->GetZaxis()->SetLabelFont(42);
   frame__11->GetZaxis()->SetLabelSize(0.05);
   frame__11->GetZaxis()->SetTitleSize(0.05);
   frame__11->GetZaxis()->SetTitleOffset(1);
   frame__11->GetZaxis()->SetTitleFont(42);
   frame__11->Draw("");
   
   TH1F *residuals_z__12 = new TH1F("residuals_z__12","z residuals",100,-100,100);
   residuals_z__12->SetBinContent(0,0.001173128);
   residuals_z__12->SetBinContent(1,5.261735e-05);
   residuals_z__12->SetBinContent(2,6.57717e-05);
   residuals_z__12->SetBinContent(3,5.85966e-05);
   residuals_z__12->SetBinContent(4,7.533849e-05);
   residuals_z__12->SetBinContent(5,7.055509e-05);
   residuals_z__12->SetBinContent(6,7.533849e-05);
   residuals_z__12->SetBinContent(7,8.131773e-05);
   residuals_z__12->SetBinContent(8,0.0001016472);
   residuals_z__12->SetBinContent(9,0.000111214);
   residuals_z__12->SetBinContent(10,0.0001315434);
   residuals_z__12->SetBinContent(11,0.0001171932);
   residuals_z__12->SetBinContent(12,0.0001219766);
   residuals_z__12->SetBinContent(13,0.0001793773);
   residuals_z__12->SetBinContent(14,0.0002068819);
   residuals_z__12->SetBinContent(15,0.0001877483);
   residuals_z__12->SetBinContent(16,0.0002571075);
   residuals_z__12->SetBinContent(17,0.0002511283);
   residuals_z__12->SetBinContent(18,0.000269066);
   residuals_z__12->SetBinContent(19,0.0002965705);
   residuals_z__12->SetBinContent(20,0.0003539713);
   residuals_z__12->SetBinContent(21,0.0003288585);
   residuals_z__12->SetBinContent(22,0.0003659298);
   residuals_z__12->SetBinContent(23,0.00044366);
   residuals_z__12->SetBinContent(24,0.0004508351);
   residuals_z__12->SetBinContent(25,0.0005094316);
   residuals_z__12->SetBinContent(26,0.0004974732);
   residuals_z__12->SetBinContent(27,0.0005154109);
   residuals_z__12->SetBinContent(28,0.000546503);
   residuals_z__12->SetBinContent(29,0.0006110788);
   residuals_z__12->SetBinContent(30,0.0006469543);
   residuals_z__12->SetBinContent(31,0.0007486015);
   residuals_z__12->SetBinContent(32,0.0008490527);
   residuals_z__12->SetBinContent(33,0.001040389);
   residuals_z__12->SetBinContent(34,0.001303475);
   residuals_z__12->SetBinContent(35,0.001617984);
   residuals_z__12->SetBinContent(36,0.002043706);
   residuals_z__12->SetBinContent(37,0.002505304);
   residuals_z__12->SetBinContent(38,0.003271843);
   residuals_z__12->SetBinContent(39,0.003896076);
   residuals_z__12->SetBinContent(40,0.005023762);
   residuals_z__12->SetBinContent(41,0.005723333);
   residuals_z__12->SetBinContent(42,0.007462098);
   residuals_z__12->SetBinContent(43,0.01087625);
   residuals_z__12->SetBinContent(44,0.01607819);
   residuals_z__12->SetBinContent(45,0.02455795);
   residuals_z__12->SetBinContent(46,0.03891293);
   residuals_z__12->SetBinContent(47,0.05894698);
   residuals_z__12->SetBinContent(48,0.08434801);
   residuals_z__12->SetBinContent(49,0.1060347);
   residuals_z__12->SetBinContent(50,0.1118406);
   residuals_z__12->SetBinContent(51,0.1066901);
   residuals_z__12->SetBinContent(52,0.09612712);
   residuals_z__12->SetBinContent(53,0.08386489);
   residuals_z__12->SetBinContent(54,0.06749491);
   residuals_z__12->SetBinContent(55,0.04769763);
   residuals_z__12->SetBinContent(56,0.03010669);
   residuals_z__12->SetBinContent(57,0.01865166);
   residuals_z__12->SetBinContent(58,0.01142395);
   residuals_z__12->SetBinContent(59,0.007719205);
   residuals_z__12->SetBinContent(60,0.005882381);
   residuals_z__12->SetBinContent(61,0.004870693);
   residuals_z__12->SetBinContent(62,0.003876942);
   residuals_z__12->SetBinContent(63,0.003167804);
   residuals_z__12->SetBinContent(64,0.002489757);
   residuals_z__12->SetBinContent(65,0.001890637);
   residuals_z__12->SetBinContent(66,0.001542645);
   residuals_z__12->SetBinContent(67,0.001256837);
   residuals_z__12->SetBinContent(68,0.0009554834);
   residuals_z__12->SetBinContent(69,0.000704355);
   residuals_z__12->SetBinContent(70,0.0005919453);
   residuals_z__12->SetBinContent(71,0.0006050996);
   residuals_z__12->SetBinContent(72,0.0006182539);
   residuals_z__12->SetBinContent(73,0.000522586);
   residuals_z__12->SetBinContent(74,0.0005273694);
   residuals_z__12->SetBinContent(75,0.0004580102);
   residuals_z__12->SetBinContent(76,0.0004149596);
   residuals_z__12->SetBinContent(77,0.0003946302);
   residuals_z__12->SetBinContent(78,0.0004400724);
   residuals_z__12->SetBinContent(79,0.0003623422);
   residuals_z__12->SetBinContent(80,0.0003754966);
   residuals_z__12->SetBinContent(81,0.0003192917);
   residuals_z__12->SetBinContent(82,0.0003276626);
   residuals_z__12->SetBinContent(83,0.0002965705);
   residuals_z__12->SetBinContent(84,0.0002858079);
   residuals_z__12->SetBinContent(85,0.0002427573);
   residuals_z__12->SetBinContent(86,0.0002343864);
   residuals_z__12->SetBinContent(87,0.0001913358);
   residuals_z__12->SetBinContent(88,0.0001769856);
   residuals_z__12->SetBinContent(89,0.0001686147);
   residuals_z__12->SetBinContent(90,0.0001339351);
   residuals_z__12->SetBinContent(91,0.000118389);
   residuals_z__12->SetBinContent(92,0.0001231724);
   residuals_z__12->SetBinContent(93,0.0001016472);
   residuals_z__12->SetBinContent(94,0.0001016472);
   residuals_z__12->SetBinContent(95,8.729698e-05);
   residuals_z__12->SetBinContent(96,7.175094e-05);
   residuals_z__12->SetBinContent(97,8.131773e-05);
   residuals_z__12->SetBinContent(98,4.663811e-05);
   residuals_z__12->SetBinContent(99,5.740075e-05);
   residuals_z__12->SetBinContent(100,4.663811e-05);
   residuals_z__12->SetBinContent(101,0.001192261);
   residuals_z__12->SetBinError(0,3.745509e-05);
   residuals_z__12->SetBinError(1,7.932365e-06);
   residuals_z__12->SetBinError(2,8.868653e-06);
   residuals_z__12->SetBinError(3,8.370943e-06);
   residuals_z__12->SetBinError(4,9.491757e-06);
   residuals_z__12->SetBinError(5,9.18549e-06);
   residuals_z__12->SetBinError(6,9.491757e-06);
   residuals_z__12->SetBinError(7,9.861223e-06);
   residuals_z__12->SetBinError(8,1.102518e-05);
   residuals_z__12->SetBinError(9,1.153235e-05);
   residuals_z__12->SetBinError(10,1.254217e-05);
   residuals_z__12->SetBinError(11,1.18383e-05);
   residuals_z__12->SetBinError(12,1.207748e-05);
   residuals_z__12->SetBinError(13,1.46461e-05);
   residuals_z__12->SetBinError(14,1.572894e-05);
   residuals_z__12->SetBinError(15,1.498394e-05);
   residuals_z__12->SetBinError(16,1.753459e-05);
   residuals_z__12->SetBinError(17,1.73295e-05);
   residuals_z__12->SetBinError(18,1.793773e-05);
   residuals_z__12->SetBinError(19,1.883225e-05);
   residuals_z__12->SetBinError(20,2.057416e-05);
   residuals_z__12->SetBinError(21,1.983091e-05);
   residuals_z__12->SetBinError(22,2.091881e-05);
   residuals_z__12->SetBinError(23,2.303368e-05);
   residuals_z__12->SetBinError(24,2.321919e-05);
   residuals_z__12->SetBinError(25,2.468204e-05);
   residuals_z__12->SetBinError(26,2.439063e-05);
   residuals_z__12->SetBinError(27,2.482647e-05);
   residuals_z__12->SetBinError(28,2.556433e-05);
   residuals_z__12->SetBinError(29,2.703254e-05);
   residuals_z__12->SetBinError(30,2.781474e-05);
   residuals_z__12->SetBinError(31,2.992013e-05);
   residuals_z__12->SetBinError(32,3.186438e-05);
   residuals_z__12->SetBinError(33,3.527248e-05);
   residuals_z__12->SetBinError(34,3.948113e-05);
   residuals_z__12->SetBinError(35,4.398709e-05);
   residuals_z__12->SetBinError(36,4.943646e-05);
   residuals_z__12->SetBinError(37,5.473541e-05);
   residuals_z__12->SetBinError(38,6.255102e-05);
   residuals_z__12->SetBinError(39,6.825774e-05);
   residuals_z__12->SetBinError(40,7.75091e-05);
   residuals_z__12->SetBinError(41,8.272993e-05);
   residuals_z__12->SetBinError(42,9.44645e-05);
   residuals_z__12->SetBinError(43,0.0001140454);
   residuals_z__12->SetBinError(44,0.0001386618);
   residuals_z__12->SetBinError(45,0.0001713698);
   residuals_z__12->SetBinError(46,0.0002157174);
   residuals_z__12->SetBinError(47,0.0002655027);
   residuals_z__12->SetBinError(48,0.0003175964);
   residuals_z__12->SetBinError(49,0.000356092);
   residuals_z__12->SetBinError(50,0.0003657109);
   residuals_z__12->SetBinError(51,0.0003571907);
   residuals_z__12->SetBinError(52,0.000339048);
   residuals_z__12->SetBinError(53,0.0003166856);
   residuals_z__12->SetBinError(54,0.0002841016);
   residuals_z__12->SetBinError(55,0.0002388287);
   residuals_z__12->SetBinError(56,0.0001897447);
   residuals_z__12->SetBinError(57,0.0001493471);
   residuals_z__12->SetBinError(58,0.0001168816);
   residuals_z__12->SetBinError(59,9.607811e-05);
   residuals_z__12->SetBinError(60,8.387156e-05);
   residuals_z__12->SetBinError(61,7.631915e-05);
   residuals_z__12->SetBinError(62,6.808992e-05);
   residuals_z__12->SetBinError(63,6.154848e-05);
   residuals_z__12->SetBinError(64,5.456532e-05);
   residuals_z__12->SetBinError(65,4.75491e-05);
   residuals_z__12->SetBinError(66,4.295079e-05);
   residuals_z__12->SetBinError(67,3.876838e-05);
   residuals_z__12->SetBinError(68,3.380257e-05);
   residuals_z__12->SetBinError(69,2.902244e-05);
   residuals_z__12->SetBinError(70,2.660596e-05);
   residuals_z__12->SetBinError(71,2.689996e-05);
   residuals_z__12->SetBinError(72,2.719078e-05);
   residuals_z__12->SetBinError(73,2.499868e-05);
   residuals_z__12->SetBinError(74,2.511283e-05);
   residuals_z__12->SetBinError(75,2.340323e-05);
   residuals_z__12->SetBinError(76,2.22762e-05);
   residuals_z__12->SetBinError(77,2.172368e-05);
   residuals_z__12->SetBinError(78,2.294036e-05);
   residuals_z__12->SetBinError(79,2.081602e-05);
   residuals_z__12->SetBinError(80,2.11905e-05);
   residuals_z__12->SetBinError(81,1.954033e-05);
   residuals_z__12->SetBinError(82,1.979482e-05);
   residuals_z__12->SetBinError(83,1.883225e-05);
   residuals_z__12->SetBinError(84,1.848738e-05);
   residuals_z__12->SetBinError(85,1.703823e-05);
   residuals_z__12->SetBinError(86,1.674189e-05);
   residuals_z__12->SetBinError(87,1.512643e-05);
   residuals_z__12->SetBinError(88,1.454813e-05);
   residuals_z__12->SetBinError(89,1.419992e-05);
   residuals_z__12->SetBinError(90,1.265568e-05);
   residuals_z__12->SetBinError(91,1.189855e-05);
   residuals_z__12->SetBinError(92,1.213654e-05);
   residuals_z__12->SetBinError(93,1.102518e-05);
   residuals_z__12->SetBinError(94,1.102518e-05);
   residuals_z__12->SetBinError(95,1.021734e-05);
   residuals_z__12->SetBinError(96,9.263006e-06);
   residuals_z__12->SetBinError(97,9.861223e-06);
   residuals_z__12->SetBinError(98,7.468074e-06);
   residuals_z__12->SetBinError(99,8.285085e-06);
   residuals_z__12->SetBinError(100,7.468074e-06);
   residuals_z__12->SetBinError(101,3.77593e-05);
   residuals_z__12->SetEntries(838204);
   residuals_z__12->SetDirectory(0);
   residuals_z__12->SetStats(0);

   ci = TColor::GetColor("#76ab2f");
   residuals_z__12->SetLineColor(ci);
   residuals_z__12->SetLineWidth(2);
   residuals_z__12->SetMarkerStyle(20);
   residuals_z__12->SetMarkerSize(1.2);
   residuals_z__12->GetXaxis()->SetLabelFont(42);
   residuals_z__12->GetXaxis()->SetLabelSize(0.05);
   residuals_z__12->GetXaxis()->SetTitleSize(0.05);
   residuals_z__12->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__12->GetXaxis()->SetTitleFont(42);
   residuals_z__12->GetYaxis()->SetLabelFont(42);
   residuals_z__12->GetYaxis()->SetLabelSize(0.05);
   residuals_z__12->GetYaxis()->SetTitleSize(0.05);
   residuals_z__12->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__12->GetYaxis()->SetTitleFont(42);
   residuals_z__12->GetZaxis()->SetLabelFont(42);
   residuals_z__12->GetZaxis()->SetLabelSize(0.05);
   residuals_z__12->GetZaxis()->SetTitleSize(0.05);
   residuals_z__12->GetZaxis()->SetTitleOffset(1);
   residuals_z__12->GetZaxis()->SetTitleFont(42);
   residuals_z__12->Draw("histSAME");
   
   TH1F *residuals_z__13 = new TH1F("residuals_z__13","z residuals",100,-100,100);
   residuals_z__13->SetBinContent(0,0.001011861);
   residuals_z__13->SetBinContent(1,5.390056e-05);
   residuals_z__13->SetBinContent(2,5.145054e-05);
   residuals_z__13->SetBinContent(3,4.410046e-05);
   residuals_z__13->SetBinContent(4,3.675039e-05);
   residuals_z__13->SetBinContent(5,8.575089e-05);
   residuals_z__13->SetBinContent(6,6.860072e-05);
   residuals_z__13->SetBinContent(7,0.000100451);
   residuals_z__13->SetBinContent(8,0.0001053511);
   residuals_z__13->SetBinContent(9,0.0001078011);
   residuals_z__13->SetBinContent(10,0.0001200513);
   residuals_z__13->SetBinContent(11,0.0001078011);
   residuals_z__13->SetBinContent(12,0.0001029011);
   residuals_z__13->SetBinContent(13,0.0001151512);
   residuals_z__13->SetBinContent(14,8.820092e-05);
   residuals_z__13->SetBinContent(15,0.0001127012);
   residuals_z__13->SetBinContent(16,0.0001176012);
   residuals_z__13->SetBinContent(17,0.0001641517);
   residuals_z__13->SetBinContent(18,0.0001102512);
   residuals_z__13->SetBinContent(19,0.0001225013);
   residuals_z__13->SetBinContent(20,0.0001127012);
   residuals_z__13->SetBinContent(21,0.0001641517);
   residuals_z__13->SetBinContent(22,0.0001151512);
   residuals_z__13->SetBinContent(23,0.0001225013);
   residuals_z__13->SetBinContent(24,0.0001421015);
   residuals_z__13->SetBinContent(25,0.0001837519);
   residuals_z__13->SetBinContent(26,0.0001666017);
   residuals_z__13->SetBinContent(27,0.0001323014);
   residuals_z__13->SetBinContent(28,0.0001984521);
   residuals_z__13->SetBinContent(29,0.0001788519);
   residuals_z__13->SetBinContent(30,0.0001788519);
   residuals_z__13->SetBinContent(31,0.0001764018);
   residuals_z__13->SetBinContent(32,0.0001813019);
   residuals_z__13->SetBinContent(33,0.000188652);
   residuals_z__13->SetBinContent(34,0.0002523526);
   residuals_z__13->SetBinContent(35,0.0002989031);
   residuals_z__13->SetBinContent(36,0.0003626038);
   residuals_z__13->SetBinContent(37,0.0003234034);
   residuals_z__13->SetBinContent(38,0.0004459046);
   residuals_z__13->SetBinContent(39,0.0005096053);
   residuals_z__13->SetBinContent(40,0.0006076064);
   residuals_z__13->SetBinContent(41,0.00095551);
   residuals_z__13->SetBinContent(42,0.001286263);
   residuals_z__13->SetBinContent(43,0.00192082);
   residuals_z__13->SetBinContent(44,0.00286653);
   residuals_z__13->SetBinContent(45,0.004941701);
   residuals_z__13->SetBinContent(46,0.008359487);
   residuals_z__13->SetBinContent(47,0.01532491);
   residuals_z__13->SetBinContent(48,0.03207574);
   residuals_z__13->SetBinContent(49,0.07339296);
   residuals_z__13->SetBinContent(50,0.1682457);
   residuals_z__13->SetBinContent(51,0.2915041);
   residuals_z__13->SetBinContent(52,0.1954165);
   residuals_z__13->SetBinContent(53,0.09047209);
   residuals_z__13->SetBinContent(54,0.04593553);
   residuals_z__13->SetBinContent(55,0.0236991);
   residuals_z__13->SetBinContent(56,0.01212763);
   residuals_z__13->SetBinContent(57,0.006864972);
   residuals_z__13->SetBinContent(58,0.004187094);
   residuals_z__13->SetBinContent(59,0.002778329);
   residuals_z__13->SetBinContent(60,0.001788519);
   residuals_z__13->SetBinContent(61,0.001359764);
   residuals_z__13->SetBinContent(62,0.0009726601);
   residuals_z__13->SetBinContent(63,0.0006541568);
   residuals_z__13->SetBinContent(64,0.0005831061);
   residuals_z__13->SetBinContent(65,0.0004581548);
   residuals_z__13->SetBinContent(66,0.0003675038);
   residuals_z__13->SetBinContent(67,0.000384654);
   residuals_z__13->SetBinContent(68,0.0003087032);
   residuals_z__13->SetBinContent(69,0.0002033521);
   residuals_z__13->SetBinContent(70,0.000196002);
   residuals_z__13->SetBinContent(71,0.0002009021);
   residuals_z__13->SetBinContent(72,0.0001715018);
   residuals_z__13->SetBinContent(73,0.0001543516);
   residuals_z__13->SetBinContent(74,0.0001764018);
   residuals_z__13->SetBinContent(75,0.0001519016);
   residuals_z__13->SetBinContent(76,9.800102e-05);
   residuals_z__13->SetBinContent(77,0.0001445515);
   residuals_z__13->SetBinContent(78,0.0001249513);
   residuals_z__13->SetBinContent(79,0.0001200513);
   residuals_z__13->SetBinContent(80,0.0001225013);
   residuals_z__13->SetBinContent(81,0.0001519016);
   residuals_z__13->SetBinContent(82,0.0001347514);
   residuals_z__13->SetBinContent(83,0.0001274013);
   residuals_z__13->SetBinContent(84,0.0001249513);
   residuals_z__13->SetBinContent(85,0.0001102512);
   residuals_z__13->SetBinContent(86,0.0001200513);
   residuals_z__13->SetBinContent(87,0.000100451);
   residuals_z__13->SetBinContent(88,8.575089e-05);
   residuals_z__13->SetBinContent(89,0.0001421015);
   residuals_z__13->SetBinContent(90,8.820092e-05);
   residuals_z__13->SetBinContent(91,0.0001470015);
   residuals_z__13->SetBinContent(92,0.0001053511);
   residuals_z__13->SetBinContent(93,0.0001323014);
   residuals_z__13->SetBinContent(94,8.820092e-05);
   residuals_z__13->SetBinContent(95,7.840082e-05);
   residuals_z__13->SetBinContent(96,8.575089e-05);
   residuals_z__13->SetBinContent(97,6.615069e-05);
   residuals_z__13->SetBinContent(98,7.350077e-05);
   residuals_z__13->SetBinContent(99,3.430036e-05);
   residuals_z__13->SetBinContent(100,4.900051e-05);
   residuals_z__13->SetBinContent(101,0.001063311);
   residuals_z__13->SetBinError(0,4.97904e-05);
   residuals_z__13->SetBinError(1,1.149164e-05);
   residuals_z__13->SetBinError(2,1.122743e-05);
   residuals_z__13->SetBinError(3,1.039458e-05);
   residuals_z__13->SetBinError(4,9.488908e-06);
   residuals_z__13->SetBinError(5,1.449455e-05);
   residuals_z__13->SetBinError(6,1.296432e-05);
   residuals_z__13->SetBinError(7,1.568782e-05);
   residuals_z__13->SetBinError(8,1.606589e-05);
   residuals_z__13->SetBinError(9,1.625163e-05);
   residuals_z__13->SetBinError(10,1.715018e-05);
   residuals_z__13->SetBinError(11,1.625163e-05);
   residuals_z__13->SetBinError(12,1.587798e-05);
   residuals_z__13->SetBinError(13,1.679653e-05);
   residuals_z__13->SetBinError(14,1.470015e-05);
   residuals_z__13->SetBinError(15,1.661688e-05);
   residuals_z__13->SetBinError(16,1.697428e-05);
   residuals_z__13->SetBinError(17,2.005432e-05);
   residuals_z__13->SetBinError(18,1.643527e-05);
   residuals_z__13->SetBinError(19,1.73243e-05);
   residuals_z__13->SetBinError(20,1.661688e-05);
   residuals_z__13->SetBinError(21,2.005432e-05);
   residuals_z__13->SetBinError(22,1.679653e-05);
   residuals_z__13->SetBinError(23,1.73243e-05);
   residuals_z__13->SetBinError(24,1.865884e-05);
   residuals_z__13->SetBinError(25,2.121784e-05);
   residuals_z__13->SetBinError(26,2.020343e-05);
   residuals_z__13->SetBinError(27,1.800394e-05);
   residuals_z__13->SetBinError(28,2.205023e-05);
   residuals_z__13->SetBinError(29,2.093303e-05);
   residuals_z__13->SetBinError(30,2.093303e-05);
   residuals_z__13->SetBinError(31,2.078916e-05);
   residuals_z__13->SetBinError(32,2.107592e-05);
   residuals_z__13->SetBinError(33,2.149889e-05);
   residuals_z__13->SetBinError(34,2.486504e-05);
   residuals_z__13->SetBinError(35,2.706142e-05);
   residuals_z__13->SetBinError(36,2.980585e-05);
   residuals_z__13->SetBinError(37,2.814865e-05);
   residuals_z__13->SetBinError(38,3.305265e-05);
   residuals_z__13->SetBinError(39,3.533477e-05);
   residuals_z__13->SetBinError(40,3.858304e-05);
   residuals_z__13->SetBinError(41,4.838413e-05);
   residuals_z__13->SetBinError(42,5.613714e-05);
   residuals_z__13->SetBinError(43,6.860072e-05);
   residuals_z__13->SetBinError(44,8.380377e-05);
   residuals_z__13->SetBinError(45,0.0001100332);
   residuals_z__13->SetBinError(46,0.0001431117);
   residuals_z__13->SetBinError(47,0.000193769);
   residuals_z__13->SetBinError(48,0.0002803326);
   residuals_z__13->SetBinError(49,0.0004240456);
   residuals_z__13->SetBinError(50,0.0006420329);
   residuals_z__13->SetBinError(51,0.000845099);
   residuals_z__13->SetBinError(52,0.000691936);
   residuals_z__13->SetBinError(53,0.0004708067);
   residuals_z__13->SetBinError(54,0.0003354746);
   residuals_z__13->SetBinError(55,0.0002409635);
   residuals_z__13->SetBinError(56,0.0001723746);
   residuals_z__13->SetBinError(57,0.0001296895);
   residuals_z__13->SetBinError(58,0.0001012842);
   residuals_z__13->SetBinError(59,8.250441e-05);
   residuals_z__13->SetBinError(60,6.619605e-05);
   residuals_z__13->SetBinError(61,5.771878e-05);
   residuals_z__13->SetBinError(62,4.881641e-05);
   residuals_z__13->SetBinError(63,4.003375e-05);
   residuals_z__13->SetBinError(64,3.779715e-05);
   residuals_z__13->SetBinError(65,3.35036e-05);
   residuals_z__13->SetBinError(66,3.000656e-05);
   residuals_z__13->SetBinError(67,3.069873e-05);
   residuals_z__13->SetBinError(68,2.750147e-05);
   residuals_z__13->SetBinError(69,2.23208e-05);
   residuals_z__13->SetBinError(70,2.19137e-05);
   residuals_z__13->SetBinError(71,2.218593e-05);
   residuals_z__13->SetBinError(72,2.049838e-05);
   residuals_z__13->SetBinError(73,1.944648e-05);
   residuals_z__13->SetBinError(74,2.078916e-05);
   residuals_z__13->SetBinError(75,1.929152e-05);
   residuals_z__13->SetBinError(76,1.549532e-05);
   residuals_z__13->SetBinError(77,1.8819e-05);
   residuals_z__13->SetBinError(78,1.749668e-05);
   residuals_z__13->SetBinError(79,1.715018e-05);
   residuals_z__13->SetBinError(80,1.73243e-05);
   residuals_z__13->SetBinError(81,1.929152e-05);
   residuals_z__13->SetBinError(82,1.816988e-05);
   residuals_z__13->SetBinError(83,1.766739e-05);
   residuals_z__13->SetBinError(84,1.749668e-05);
   residuals_z__13->SetBinError(85,1.643527e-05);
   residuals_z__13->SetBinError(86,1.715018e-05);
   residuals_z__13->SetBinError(87,1.568782e-05);
   residuals_z__13->SetBinError(88,1.449455e-05);
   residuals_z__13->SetBinError(89,1.865884e-05);
   residuals_z__13->SetBinError(90,1.470015e-05);
   residuals_z__13->SetBinError(91,1.897782e-05);
   residuals_z__13->SetBinError(92,1.606589e-05);
   residuals_z__13->SetBinError(93,1.800394e-05);
   residuals_z__13->SetBinError(94,1.470015e-05);
   residuals_z__13->SetBinError(95,1.385944e-05);
   residuals_z__13->SetBinError(96,1.449455e-05);
   residuals_z__13->SetBinError(97,1.273071e-05);
   residuals_z__13->SetBinError(98,1.341934e-05);
   residuals_z__13->SetBinError(99,9.167156e-06);
   residuals_z__13->SetBinError(100,1.095685e-05);
   residuals_z__13->SetBinError(101,5.104057e-05);
   residuals_z__13->SetEntries(409006);
   residuals_z__13->SetDirectory(0);
   residuals_z__13->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   residuals_z__13->SetLineColor(ci);
   residuals_z__13->SetLineWidth(2);
   residuals_z__13->SetMarkerStyle(20);
   residuals_z__13->SetMarkerSize(1.2);
   residuals_z__13->GetXaxis()->SetLabelFont(42);
   residuals_z__13->GetXaxis()->SetLabelSize(0.05);
   residuals_z__13->GetXaxis()->SetTitleSize(0.05);
   residuals_z__13->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__13->GetXaxis()->SetTitleFont(42);
   residuals_z__13->GetYaxis()->SetLabelFont(42);
   residuals_z__13->GetYaxis()->SetLabelSize(0.05);
   residuals_z__13->GetYaxis()->SetTitleSize(0.05);
   residuals_z__13->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__13->GetYaxis()->SetTitleFont(42);
   residuals_z__13->GetZaxis()->SetLabelFont(42);
   residuals_z__13->GetZaxis()->SetLabelSize(0.05);
   residuals_z__13->GetZaxis()->SetTitleSize(0.05);
   residuals_z__13->GetZaxis()->SetTitleOffset(1);
   residuals_z__13->GetZaxis()->SetTitleFont(42);
   residuals_z__13->Draw("histSAME");
   
   TH1F *residuals_z__14 = new TH1F("residuals_z__14","z residuals",100,-100,100);
   residuals_z__14->SetBinContent(0,0.001121616);
   residuals_z__14->SetBinContent(1,5.172713e-05);
   residuals_z__14->SetBinContent(2,5.000289e-05);
   residuals_z__14->SetBinContent(3,5.345136e-05);
   residuals_z__14->SetBinContent(4,5.94862e-05);
   residuals_z__14->SetBinContent(5,6.724527e-05);
   residuals_z__14->SetBinContent(6,7.155586e-05);
   residuals_z__14->SetBinContent(7,9.310883e-05);
   residuals_z__14->SetBinContent(8,9.828154e-05);
   residuals_z__14->SetBinContent(9,0.0001069027);
   residuals_z__14->SetBinContent(10,0.0001000058);
   residuals_z__14->SetBinContent(11,0.00010173);
   residuals_z__14->SetBinContent(12,0.0001112133);
   residuals_z__14->SetBinContent(13,9.65573e-05);
   residuals_z__14->SetBinContent(14,9.397094e-05);
   residuals_z__14->SetBinContent(15,0.0001301799);
   residuals_z__14->SetBinContent(16,0.0001224209);
   residuals_z__14->SetBinContent(17,0.0001293178);
   residuals_z__14->SetBinContent(18,0.0001215587);
   residuals_z__14->SetBinContent(19,0.0001405254);
   residuals_z__14->SetBinContent(20,0.0001224209);
   residuals_z__14->SetBinContent(21,0.0001422496);
   residuals_z__14->SetBinContent(22,0.0001250072);
   residuals_z__14->SetBinContent(23,0.0001405254);
   residuals_z__14->SetBinContent(24,0.0001517329);
   residuals_z__14->SetBinContent(25,0.0001508708);
   residuals_z__14->SetBinContent(26,0.0001482844);
   residuals_z__14->SetBinContent(27,0.0001396632);
   residuals_z__14->SetBinContent(28,0.0001801828);
   residuals_z__14->SetBinContent(29,0.0001844934);
   residuals_z__14->SetBinContent(30,0.0001422496);
   residuals_z__14->SetBinContent(31,0.0001603541);
   residuals_z__14->SetBinContent(32,0.0001767343);
   residuals_z__14->SetBinContent(33,0.0001767343);
   residuals_z__14->SetBinContent(34,0.0001836313);
   residuals_z__14->SetBinContent(35,0.0002232888);
   residuals_z__14->SetBinContent(36,0.0002344963);
   residuals_z__14->SetBinContent(37,0.0002982931);
   residuals_z__14->SetBinContent(38,0.0003448475);
   residuals_z__14->SetBinContent(39,0.0004008852);
   residuals_z__14->SetBinContent(40,0.0005327894);
   residuals_z__14->SetBinContent(41,0.0008172886);
   residuals_z__14->SetBinContent(42,0.001161274);
   residuals_z__14->SetBinContent(43,0.001780275);
   residuals_z__14->SetBinContent(44,0.002762228);
   residuals_z__14->SetBinContent(45,0.003996782);
   residuals_z__14->SetBinContent(46,0.006777116);
   residuals_z__14->SetBinContent(47,0.01420341);
   residuals_z__14->SetBinContent(48,0.03384592);
   residuals_z__14->SetBinContent(49,0.09363558);
   residuals_z__14->SetBinContent(50,0.2926152);
   residuals_z__14->SetBinContent(51,0.3379833);
   residuals_z__14->SetBinContent(52,0.1241986);
   residuals_z__14->SetBinContent(53,0.04282058);
   residuals_z__14->SetBinContent(54,0.01643285);
   residuals_z__14->SetBinContent(55,0.006790048);
   residuals_z__14->SetBinContent(56,0.003399334);
   residuals_z__14->SetBinContent(57,0.001966493);
   residuals_z__14->SetBinContent(58,0.001231968);
   residuals_z__14->SetBinContent(59,0.0008991899);
   residuals_z__14->SetBinContent(60,0.0005853786);
   residuals_z__14->SetBinContent(61,0.0004551987);
   residuals_z__14->SetBinContent(62,0.0003681247);
   residuals_z__14->SetBinContent(63,0.0003241567);
   residuals_z__14->SetBinContent(64,0.0002474281);
   residuals_z__14->SetBinContent(65,0.000239669);
   residuals_z__14->SetBinContent(66,0.0002120812);
   residuals_z__14->SetBinContent(67,0.000225013);
   residuals_z__14->SetBinContent(68,0.0002241509);
   residuals_z__14->SetBinContent(69,0.000159492);
   residuals_z__14->SetBinContent(70,0.0001405254);
   residuals_z__14->SetBinContent(71,0.0001431117);
   residuals_z__14->SetBinContent(72,0.0001474223);
   residuals_z__14->SetBinContent(73,0.0001362148);
   residuals_z__14->SetBinContent(74,0.0001344905);
   residuals_z__14->SetBinContent(75,0.0001577677);
   residuals_z__14->SetBinContent(76,0.000131042);
   residuals_z__14->SetBinContent(77,0.000137939);
   residuals_z__14->SetBinContent(78,0.000131042);
   residuals_z__14->SetBinContent(79,0.0001319042);
   residuals_z__14->SetBinContent(80,0.0001327663);
   residuals_z__14->SetBinContent(81,0.0001301799);
   residuals_z__14->SetBinContent(82,0.0001146618);
   residuals_z__14->SetBinContent(83,0.0001319042);
   residuals_z__14->SetBinContent(84,0.0001146618);
   residuals_z__14->SetBinContent(85,0.0001301799);
   residuals_z__14->SetBinContent(86,0.0001000058);
   residuals_z__14->SetBinContent(87,9.914366e-05);
   residuals_z__14->SetBinContent(88,0.0001069027);
   residuals_z__14->SetBinContent(89,0.0001146618);
   residuals_z__14->SetBinContent(90,0.0001120754);
   residuals_z__14->SetBinContent(91,0.0001112133);
   residuals_z__14->SetBinContent(92,0.000108627);
   residuals_z__14->SetBinContent(93,0.0001189724);
   residuals_z__14->SetBinContent(94,7.155586e-05);
   residuals_z__14->SetBinContent(95,8.621188e-05);
   residuals_z__14->SetBinContent(96,9.483306e-05);
   residuals_z__14->SetBinContent(97,5.689984e-05);
   residuals_z__14->SetBinContent(98,5.51756e-05);
   residuals_z__14->SetBinContent(99,5.086501e-05);
   residuals_z__14->SetBinContent(100,5.000289e-05);
   residuals_z__14->SetBinContent(101,0.001105236);
   residuals_z__14->SetBinError(0,3.109609e-05);
   residuals_z__14->SetBinError(1,6.677943e-06);
   residuals_z__14->SetBinError(2,6.565701e-06);
   residuals_z__14->SetBinError(3,6.78833e-06);
   residuals_z__14->SetBinError(4,7.161296e-06);
   residuals_z__14->SetBinError(5,7.614027e-06);
   residuals_z__14->SetBinError(6,7.854276e-06);
   residuals_z__14->SetBinError(7,8.959401e-06);
   residuals_z__14->SetBinError(8,9.204909e-06);
   residuals_z__14->SetBinError(9,9.600148e-06);
   residuals_z__14->SetBinError(10,9.285303e-06);
   residuals_z__14->SetBinError(11,9.365007e-06);
   residuals_z__14->SetBinError(12,9.791787e-06);
   residuals_z__14->SetBinError(13,9.123807e-06);
   residuals_z__14->SetBinError(14,9.000784e-06);
   residuals_z__14->SetBinError(15,1.059389e-05);
   residuals_z__14->SetBinError(16,1.027333e-05);
   residuals_z__14->SetBinError(17,1.055876e-05);
   residuals_z__14->SetBinError(18,1.023709e-05);
   residuals_z__14->SetBinError(19,1.10068e-05);
   residuals_z__14->SetBinError(20,1.027333e-05);
   residuals_z__14->SetBinError(21,1.107412e-05);
   residuals_z__14->SetBinError(22,1.038128e-05);
   residuals_z__14->SetBinError(23,1.10068e-05);
   residuals_z__14->SetBinError(24,1.14373e-05);
   residuals_z__14->SetBinError(25,1.140476e-05);
   residuals_z__14->SetBinError(26,1.130658e-05);
   residuals_z__14->SetBinError(27,1.097298e-05);
   residuals_z__14->SetBinError(28,1.246351e-05);
   residuals_z__14->SetBinError(29,1.261171e-05);
   residuals_z__14->SetBinError(30,1.107412e-05);
   residuals_z__14->SetBinError(31,1.175773e-05);
   residuals_z__14->SetBinError(32,1.234366e-05);
   residuals_z__14->SetBinError(33,1.234366e-05);
   residuals_z__14->SetBinError(34,1.258221e-05);
   residuals_z__14->SetBinError(35,1.387449e-05);
   residuals_z__14->SetBinError(36,1.421843e-05);
   residuals_z__14->SetBinError(37,1.603634e-05);
   residuals_z__14->SetBinError(38,1.724238e-05);
   residuals_z__14->SetBinError(39,1.859061e-05);
   residuals_z__14->SetBinError(40,2.143193e-05);
   residuals_z__14->SetBinError(41,2.65443e-05);
   residuals_z__14->SetBinError(42,3.164105e-05);
   residuals_z__14->SetBinError(43,3.917663e-05);
   residuals_z__14->SetBinError(44,4.879927e-05);
   residuals_z__14->SetBinError(45,5.87001e-05);
   residuals_z__14->SetBinError(46,7.643742e-05);
   residuals_z__14->SetBinError(47,0.0001106572);
   residuals_z__14->SetBinError(48,0.0001708192);
   residuals_z__14->SetBinError(49,0.0002841214);
   residuals_z__14->SetBinError(50,0.0005022639);
   residuals_z__14->SetBinError(51,0.0005397979);
   residuals_z__14->SetBinError(52,0.0003272215);
   residuals_z__14->SetBinError(53,0.0001921365);
   residuals_z__14->SetBinError(54,0.0001190255);
   residuals_z__14->SetBinError(55,7.651031e-05);
   residuals_z__14->SetBinError(56,5.413529e-05);
   residuals_z__14->SetBinError(57,4.117463e-05);
   residuals_z__14->SetBinError(58,3.258991e-05);
   residuals_z__14->SetBinError(59,2.784257e-05);
   residuals_z__14->SetBinError(60,2.246477e-05);
   residuals_z__14->SetBinError(61,1.980998e-05);
   residuals_z__14->SetBinError(62,1.78148e-05);
   residuals_z__14->SetBinError(63,1.67171e-05);
   residuals_z__14->SetBinError(64,1.460522e-05);
   residuals_z__14->SetBinError(65,1.437439e-05);
   residuals_z__14->SetBinError(66,1.35218e-05);
   residuals_z__14->SetBinError(67,1.392795e-05);
   residuals_z__14->SetBinError(68,1.390125e-05);
   residuals_z__14->SetBinError(69,1.172608e-05);
   residuals_z__14->SetBinError(70,1.10068e-05);
   residuals_z__14->SetBinError(71,1.110762e-05);
   residuals_z__14->SetBinError(72,1.127367e-05);
   residuals_z__14->SetBinError(73,1.083666e-05);
   residuals_z__14->SetBinError(74,1.076786e-05);
   residuals_z__14->SetBinError(75,1.166253e-05);
   residuals_z__14->SetBinError(76,1.062891e-05);
   residuals_z__14->SetBinError(77,1.090504e-05);
   residuals_z__14->SetBinError(78,1.062891e-05);
   residuals_z__14->SetBinError(79,1.066382e-05);
   residuals_z__14->SetBinError(80,1.069861e-05);
   residuals_z__14->SetBinError(81,1.059389e-05);
   residuals_z__14->SetBinError(82,9.942439e-06);
   residuals_z__14->SetBinError(83,1.066382e-05);
   residuals_z__14->SetBinError(84,9.942439e-06);
   residuals_z__14->SetBinError(85,1.059389e-05);
   residuals_z__14->SetBinError(86,9.285303e-06);
   residuals_z__14->SetBinError(87,9.245194e-06);
   residuals_z__14->SetBinError(88,9.600148e-06);
   residuals_z__14->SetBinError(89,9.942439e-06);
   residuals_z__14->SetBinError(90,9.829666e-06);
   residuals_z__14->SetBinError(91,9.791787e-06);
   residuals_z__14->SetBinError(92,9.677259e-06);
   residuals_z__14->SetBinError(93,1.01276e-05);
   residuals_z__14->SetBinError(94,7.854276e-06);
   residuals_z__14->SetBinError(95,8.621188e-06);
   residuals_z__14->SetBinError(96,9.041978e-06);
   residuals_z__14->SetBinError(97,7.003886e-06);
   residuals_z__14->SetBinError(98,6.89695e-06);
   residuals_z__14->SetBinError(99,6.62206e-06);
   residuals_z__14->SetBinError(100,6.565701e-06);
   residuals_z__14->SetBinError(101,3.086819e-05);
   residuals_z__14->SetEntries(1162516);
   residuals_z__14->SetDirectory(0);
   residuals_z__14->SetStats(0);

   ci = TColor::GetColor("#d85218");
   residuals_z__14->SetLineColor(ci);
   residuals_z__14->SetLineWidth(2);
   residuals_z__14->SetMarkerStyle(20);
   residuals_z__14->SetMarkerSize(1.2);
   residuals_z__14->GetXaxis()->SetLabelFont(42);
   residuals_z__14->GetXaxis()->SetLabelSize(0.05);
   residuals_z__14->GetXaxis()->SetTitleSize(0.05);
   residuals_z__14->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__14->GetXaxis()->SetTitleFont(42);
   residuals_z__14->GetYaxis()->SetLabelFont(42);
   residuals_z__14->GetYaxis()->SetLabelSize(0.05);
   residuals_z__14->GetYaxis()->SetTitleSize(0.05);
   residuals_z__14->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__14->GetYaxis()->SetTitleFont(42);
   residuals_z__14->GetZaxis()->SetLabelFont(42);
   residuals_z__14->GetZaxis()->SetLabelSize(0.05);
   residuals_z__14->GetZaxis()->SetTitleSize(0.05);
   residuals_z__14->GetZaxis()->SetTitleOffset(1);
   residuals_z__14->GetZaxis()->SetTitleFont(42);
   residuals_z__14->Draw("histSAME");
   
   TH1F *residuals_z__15 = new TH1F("residuals_z__15","z residuals",100,-100,100);
   residuals_z__15->SetBinContent(0,0.001117283);
   residuals_z__15->SetBinContent(1,5.972316e-05);
   residuals_z__15->SetBinContent(2,5.696671e-05);
   residuals_z__15->SetBinContent(3,6.615488e-05);
   residuals_z__15->SetBinContent(4,7.074897e-05);
   residuals_z__15->SetBinContent(5,7.166779e-05);
   residuals_z__15->SetBinContent(6,8.820651e-05);
   residuals_z__15->SetBinContent(7,9.463824e-05);
   residuals_z__15->SetBinContent(8,0.0001120958);
   residuals_z__15->SetBinContent(9,0.0001166899);
   residuals_z__15->SetBinContent(10,8.820651e-05);
   residuals_z__15->SetBinContent(11,0.0001166899);
   residuals_z__15->SetBinContent(12,0.0001148522);
   residuals_z__15->SetBinContent(13,7.993716e-05);
   residuals_z__15->SetBinContent(14,0.00010107);
   residuals_z__15->SetBinContent(15,0.0001323098);
   residuals_z__15->SetBinContent(16,0.0001056641);
   residuals_z__15->SetBinContent(17,0.0001176087);
   residuals_z__15->SetBinContent(18,0.0001313909);
   residuals_z__15->SetBinContent(19,0.000121284);
   residuals_z__15->SetBinContent(20,0.0001672248);
   residuals_z__15->SetBinContent(21,0.0001130146);
   residuals_z__15->SetBinContent(22,0.0001313909);
   residuals_z__15->SetBinContent(23,0.0001506861);
   residuals_z__15->SetBinContent(24,0.0001387415);
   residuals_z__15->SetBinContent(25,0.000146092);
   residuals_z__15->SetBinContent(26,0.000125878);
   residuals_z__15->SetBinContent(27,0.0001635496);
   residuals_z__15->SetBinContent(28,0.0001617119);
   residuals_z__15->SetBinContent(29,0.0001580367);
   residuals_z__15->SetBinContent(30,0.0001313909);
   residuals_z__15->SetBinContent(31,0.0001754942);
   residuals_z__15->SetBinContent(32,0.0001653872);
   residuals_z__15->SetBinContent(33,0.0001681437);
   residuals_z__15->SetBinContent(34,0.0001414979);
   residuals_z__15->SetBinContent(35,0.00018652);
   residuals_z__15->SetBinContent(36,0.0001883577);
   residuals_z__15->SetBinContent(37,0.0002012211);
   residuals_z__15->SetBinContent(38,0.0001709001);
   residuals_z__15->SetBinContent(39,0.0002150034);
   residuals_z__15->SetBinContent(40,0.000237055);
   residuals_z__15->SetBinContent(41,0.0002591066);
   residuals_z__15->SetBinContent(42,0.0003675271);
   residuals_z__15->SetBinContent(43,0.0005384273);
   residuals_z__15->SetBinContent(44,0.000907792);
   residuals_z__15->SetBinContent(45,0.001659385);
   residuals_z__15->SetBinContent(46,0.003236995);
   residuals_z__15->SetBinContent(47,0.007458045);
   residuals_z__15->SetBinContent(48,0.02424025);
   residuals_z__15->SetBinContent(49,0.1045918);
   residuals_z__15->SetBinContent(50,0.3007511);
   residuals_z__15->SetBinContent(51,0.3183814);
   residuals_z__15->SetBinContent(52,0.1481456);
   residuals_z__15->SetBinContent(53,0.0503944);
   residuals_z__15->SetBinContent(54,0.01692738);
   residuals_z__15->SetBinContent(55,0.00619467);
   residuals_z__15->SetBinContent(56,0.002582797);
   residuals_z__15->SetBinContent(57,0.00130564);
   residuals_z__15->SetBinContent(58,0.0007286225);
   residuals_z__15->SetBinContent(59,0.0004198998);
   residuals_z__15->SetBinContent(60,0.0002747265);
   residuals_z__15->SetBinContent(61,0.0003032099);
   residuals_z__15->SetBinContent(62,0.0002342986);
   residuals_z__15->SetBinContent(63,0.0002122469);
   residuals_z__15->SetBinContent(64,0.0002094905);
   residuals_z__15->SetBinContent(65,0.0001773319);
   residuals_z__15->SetBinContent(66,0.0001984647);
   residuals_z__15->SetBinContent(67,0.0001883577);
   residuals_z__15->SetBinContent(68,0.0001791695);
   residuals_z__15->SetBinContent(69,0.0001653872);
   residuals_z__15->SetBinContent(70,0.0001231216);
   residuals_z__15->SetBinContent(71,0.0001479297);
   residuals_z__15->SetBinContent(72,0.0001543614);
   residuals_z__15->SetBinContent(73,0.0001534426);
   residuals_z__15->SetBinContent(74,0.0001442544);
   residuals_z__15->SetBinContent(75,0.000135985);
   residuals_z__15->SetBinContent(76,0.0001295533);
   residuals_z__15->SetBinContent(77,0.0001433356);
   residuals_z__15->SetBinContent(78,0.0001166899);
   residuals_z__15->SetBinContent(79,0.0001369039);
   residuals_z__15->SetBinContent(80,0.0001396603);
   residuals_z__15->SetBinContent(81,0.0001571179);
   residuals_z__15->SetBinContent(82,0.0001295533);
   residuals_z__15->SetBinContent(83,0.0001231216);
   residuals_z__15->SetBinContent(84,0.0001166899);
   residuals_z__15->SetBinContent(85,0.000111177);
   residuals_z__15->SetBinContent(86,0.0001222028);
   residuals_z__15->SetBinContent(87,9.463824e-05);
   residuals_z__15->SetBinContent(88,0.0001378227);
   residuals_z__15->SetBinContent(89,0.0001075017);
   residuals_z__15->SetBinContent(90,0.0001185275);
   residuals_z__15->SetBinContent(91,0.00010107);
   residuals_z__15->SetBinContent(92,0.0001001511);
   residuals_z__15->SetBinContent(93,0.0001065829);
   residuals_z__15->SetBinContent(94,8.269361e-05);
   residuals_z__15->SetBinContent(95,8.72877e-05);
   residuals_z__15->SetBinContent(96,6.247962e-05);
   residuals_z__15->SetBinContent(97,5.972316e-05);
   residuals_z__15->SetBinContent(98,4.410326e-05);
   residuals_z__15->SetBinContent(99,5.696671e-05);
   residuals_z__15->SetBinContent(100,3.859035e-05);
   residuals_z__15->SetBinContent(101,0.001113607);
   residuals_z__15->SetBinError(0,3.204027e-05);
   residuals_z__15->SetBinError(1,7.407746e-06);
   residuals_z__15->SetBinError(2,7.234779e-06);
   residuals_z__15->SetBinError(3,7.796428e-06);
   residuals_z__15->SetBinError(4,8.062594e-06);
   residuals_z__15->SetBinError(5,8.11478e-06);
   residuals_z__15->SetBinError(6,9.00254e-06);
   residuals_z__15->SetBinError(7,9.324983e-06);
   residuals_z__15->SetBinError(8,1.014867e-05);
   residuals_z__15->SetBinError(9,1.035455e-05);
   residuals_z__15->SetBinError(10,9.00254e-06);
   residuals_z__15->SetBinError(11,1.035455e-05);
   residuals_z__15->SetBinError(12,1.02727e-05);
   residuals_z__15->SetBinError(13,8.570162e-06);
   residuals_z__15->SetBinError(14,9.636643e-06);
   residuals_z__15->SetBinError(15,1.102581e-05);
   residuals_z__15->SetBinError(16,9.853224e-06);
   residuals_z__15->SetBinError(17,1.039524e-05);
   residuals_z__15->SetBinError(18,1.098746e-05);
   residuals_z__15->SetBinError(19,1.055641e-05);
   residuals_z__15->SetBinError(20,1.239553e-05);
   residuals_z__15->SetBinError(21,1.019018e-05);
   residuals_z__15->SetBinError(22,1.098746e-05);
   residuals_z__15->SetBinError(23,1.176661e-05);
   residuals_z__15->SetBinError(24,1.129062e-05);
   residuals_z__15->SetBinError(25,1.158585e-05);
   residuals_z__15->SetBinError(26,1.075449e-05);
   residuals_z__15->SetBinError(27,1.225856e-05);
   residuals_z__15->SetBinError(28,1.21895e-05);
   residuals_z__15->SetBinError(29,1.205018e-05);
   residuals_z__15->SetBinError(30,1.098746e-05);
   residuals_z__15->SetBinError(31,1.269832e-05);
   residuals_z__15->SetBinError(32,1.232724e-05);
   residuals_z__15->SetBinError(33,1.242954e-05);
   residuals_z__15->SetBinError(34,1.140223e-05);
   residuals_z__15->SetBinError(35,1.309114e-05);
   residuals_z__15->SetBinError(36,1.315547e-05);
   residuals_z__15->SetBinError(37,1.359726e-05);
   residuals_z__15->SetBinError(38,1.2531e-05);
   residuals_z__15->SetBinError(39,1.405521e-05);
   residuals_z__15->SetBinError(40,1.47584e-05);
   residuals_z__15->SetBinError(41,1.542958e-05);
   residuals_z__15->SetBinError(42,1.837636e-05);
   residuals_z__15->SetBinError(43,2.224223e-05);
   residuals_z__15->SetBinError(44,2.888071e-05);
   residuals_z__15->SetBinError(45,3.904706e-05);
   residuals_z__15->SetBinError(46,5.453631e-05);
   residuals_z__15->SetBinError(47,8.278034e-05);
   residuals_z__15->SetBinError(48,0.0001492393);
   residuals_z__15->SetBinError(49,0.0003100013);
   residuals_z__15->SetBinError(50,0.0005256762);
   residuals_z__15->SetBinError(51,0.0005408646);
   residuals_z__15->SetBinError(52,0.0003689428);
   residuals_z__15->SetBinError(53,0.000215182);
   residuals_z__15->SetBinError(54,0.0001247124);
   residuals_z__15->SetBinError(55,7.544384e-05);
   residuals_z__15->SetBinError(56,4.871468e-05);
   residuals_z__15->SetBinError(57,3.46359e-05);
   residuals_z__15->SetBinError(58,2.587415e-05);
   residuals_z__15->SetBinError(59,1.964208e-05);
   residuals_z__15->SetBinError(60,1.588785e-05);
   residuals_z__15->SetBinError(61,1.669116e-05);
   residuals_z__15->SetBinError(62,1.467234e-05);
   residuals_z__15->SetBinError(63,1.396482e-05);
   residuals_z__15->SetBinError(64,1.387385e-05);
   residuals_z__15->SetBinError(65,1.276463e-05);
   residuals_z__15->SetBinError(66,1.350381e-05);
   residuals_z__15->SetBinError(67,1.315547e-05);
   residuals_z__15->SetBinError(68,1.283059e-05);
   residuals_z__15->SetBinError(69,1.232724e-05);
   residuals_z__15->SetBinError(70,1.063609e-05);
   residuals_z__15->SetBinError(71,1.165849e-05);
   residuals_z__15->SetBinError(72,1.190924e-05);
   residuals_z__15->SetBinError(73,1.187374e-05);
   residuals_z__15->SetBinError(74,1.151275e-05);
   residuals_z__15->SetBinError(75,1.11779e-05);
   residuals_z__15->SetBinError(76,1.091036e-05);
   residuals_z__15->SetBinError(77,1.147603e-05);
   residuals_z__15->SetBinError(78,1.035455e-05);
   residuals_z__15->SetBinError(79,1.12156e-05);
   residuals_z__15->SetBinError(80,1.132795e-05);
   residuals_z__15->SetBinError(81,1.20151e-05);
   residuals_z__15->SetBinError(82,1.091036e-05);
   residuals_z__15->SetBinError(83,1.063609e-05);
   residuals_z__15->SetBinError(84,1.035455e-05);
   residuals_z__15->SetBinError(85,1.0107e-05);
   residuals_z__15->SetBinError(86,1.059632e-05);
   residuals_z__15->SetBinError(87,9.324983e-06);
   residuals_z__15->SetBinError(88,1.125317e-05);
   residuals_z__15->SetBinError(89,9.938535e-06);
   residuals_z__15->SetBinError(90,1.043576e-05);
   residuals_z__15->SetBinError(91,9.636643e-06);
   residuals_z__15->SetBinError(92,9.59274e-06);
   residuals_z__15->SetBinError(93,9.895971e-06);
   residuals_z__15->SetBinError(94,8.716671e-06);
   residuals_z__15->SetBinError(95,8.955529e-06);
   residuals_z__15->SetBinError(96,7.576766e-06);
   residuals_z__15->SetBinError(97,7.407746e-06);
   residuals_z__15->SetBinError(98,6.365757e-06);
   residuals_z__15->SetBinError(99,7.234779e-06);
   residuals_z__15->SetBinError(100,5.95462e-06);
   residuals_z__15->SetBinError(101,3.198753e-05);
   residuals_z__15->SetEntries(1090783);
   residuals_z__15->SetDirectory(0);
   residuals_z__15->SetStats(0);

   ci = TColor::GetColor("#3e99f7");
   residuals_z__15->SetLineColor(ci);
   residuals_z__15->SetLineWidth(2);
   residuals_z__15->SetMarkerStyle(20);
   residuals_z__15->SetMarkerSize(1.2);
   residuals_z__15->GetXaxis()->SetLabelFont(42);
   residuals_z__15->GetXaxis()->SetLabelSize(0.05);
   residuals_z__15->GetXaxis()->SetTitleSize(0.05);
   residuals_z__15->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__15->GetXaxis()->SetTitleFont(42);
   residuals_z__15->GetYaxis()->SetLabelFont(42);
   residuals_z__15->GetYaxis()->SetLabelSize(0.05);
   residuals_z__15->GetYaxis()->SetTitleSize(0.05);
   residuals_z__15->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__15->GetYaxis()->SetTitleFont(42);
   residuals_z__15->GetZaxis()->SetLabelFont(42);
   residuals_z__15->GetZaxis()->SetLabelSize(0.05);
   residuals_z__15->GetZaxis()->SetTitleSize(0.05);
   residuals_z__15->GetZaxis()->SetTitleOffset(1);
   residuals_z__15->GetZaxis()->SetTitleFont(42);
   residuals_z__15->Draw("histSAME");
   
   TLegend *leg = new TLegend(0.2,0.78,0.9,0.925,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("residuals_z","biRNN #sigma=6.5, #mu= 0.4","l");

   ci = TColor::GetColor("#3e99f7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_z","RNN #sigma=6.7, #mu= 0.2","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_z","MLP #sigma=7.4, #mu= 1.4","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_z","ESN #sigma=11.6, #mu= 0.2","l");

   ci = TColor::GetColor("#76ab2f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/residuals_phi.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void residuals_phi()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 15:52:35 2022) by ROOT version 6.26/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.1405063,-0.1017061,0.1126582,0.5339572);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *frame__1 = new TH1F("frame__1","#phi residuals",50,-0.1,0.1);
   frame__1->SetMaximum(0.502174);
   frame__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ecb01f");
   frame__1->SetLineColor(ci);
   frame__1->SetLineWidth(2);
   frame__1->SetMarkerStyle(20);
   frame__1->SetMarkerSize(1.2);
   frame__1->GetXaxis()->SetTitle("#phi_{true} - #phi_{pred} (rad)");
   frame__1->GetXaxis()->SetRange(1,50);
   frame__1->GetXaxis()->SetNdivisions(505);
   frame__1->GetXaxis()->SetLabelFont(42);
   frame__1->GetXaxis()->SetLabelSize(0.05);
   frame__1->GetXaxis()->SetTitleSize(0.05);
   frame__1->GetXaxis()->SetTitleOffset(1.4);
   frame__1->GetXaxis()->SetTitleFont(42);
   frame__1->GetYaxis()->SetTitle("A.U.");
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.05);
   frame__1->GetYaxis()->SetTitleSize(0.05);
   frame__1->GetYaxis()->SetTitleOffset(1.4);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.05);
   frame__1->GetZaxis()->SetTitleSize(0.05);
   frame__1->GetZaxis()->SetTitleOffset(1);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   
   TH1F *residuals_phi__2 = new TH1F("residuals_phi__2","#phi residuals",50,-0.1,0.1);
   residuals_phi__2->SetBinContent(0,0.005345752);
   residuals_phi__2->SetBinContent(1,0.0005456086);
   residuals_phi__2->SetBinContent(2,0.0007129286);
   residuals_phi__2->SetBinContent(3,0.0007699144);
   residuals_phi__2->SetBinContent(4,0.0009542089);
   residuals_phi__2->SetBinContent(5,0.001222163);
   residuals_phi__2->SetBinContent(6,0.001636826);
   residuals_phi__2->SetBinContent(7,0.002089075);
   residuals_phi__2->SetBinContent(8,0.002612859);
   residuals_phi__2->SetBinContent(9,0.003057833);
   residuals_phi__2->SetBinContent(10,0.003634966);
   residuals_phi__2->SetBinContent(11,0.00435032);
   residuals_phi__2->SetBinContent(12,0.005065673);
   residuals_phi__2->SetBinContent(13,0.005941072);
   residuals_phi__2->SetBinContent(14,0.007877376);
   residuals_phi__2->SetBinContent(15,0.0107788);
   residuals_phi__2->SetBinContent(16,0.01487087);
   residuals_phi__2->SetBinContent(17,0.01850583);
   residuals_phi__2->SetBinContent(18,0.02313987);
   residuals_phi__2->SetBinContent(19,0.02957926);
   residuals_phi__2->SetBinContent(20,0.03663217);
   residuals_phi__2->SetBinContent(21,0.04346076);
   residuals_phi__2->SetBinContent(22,0.04974738);
   residuals_phi__2->SetBinContent(23,0.05806004);
   residuals_phi__2->SetBinContent(24,0.06632297);
   residuals_phi__2->SetBinContent(25,0.07309216);
   residuals_phi__2->SetBinContent(26,0.07486842);
   residuals_phi__2->SetBinContent(27,0.0727066);
   residuals_phi__2->SetBinContent(28,0.06777793);
   residuals_phi__2->SetBinContent(29,0.06264193);
   residuals_phi__2->SetBinContent(30,0.05490035);
   residuals_phi__2->SetBinContent(31,0.04627367);
   residuals_phi__2->SetBinContent(32,0.03676432);
   residuals_phi__2->SetBinContent(33,0.02859595);
   residuals_phi__2->SetBinContent(34,0.02197712);
   residuals_phi__2->SetBinContent(35,0.01691993);
   residuals_phi__2->SetBinContent(36,0.01229196);
   residuals_phi__2->SetBinContent(37,0.009145613);
   residuals_phi__2->SetBinContent(38,0.006740085);
   residuals_phi__2->SetBinContent(39,0.005226931);
   residuals_phi__2->SetBinContent(40,0.004201186);
   residuals_phi__2->SetBinContent(41,0.00323364);
   residuals_phi__2->SetBinContent(42,0.002473426);
   residuals_phi__2->SetBinContent(43,0.001952066);
   residuals_phi__2->SetBinContent(44,0.001566503);
   residuals_phi__2->SetBinContent(45,0.001189427);
   residuals_phi__2->SetBinContent(46,0.0009857329);
   residuals_phi__2->SetBinContent(47,0.0008220503);
   residuals_phi__2->SetBinContent(48,0.0007577898);
   residuals_phi__2->SetBinContent(49,0.0007262657);
   residuals_phi__2->SetBinContent(50,0.0006001695);
   residuals_phi__2->SetBinContent(51,0.01094612);
   residuals_phi__2->SetBinError(0,8.050795e-05);
   residuals_phi__2->SetBinError(1,2.572024e-05);
   residuals_phi__2->SetBinError(2,2.940068e-05);
   residuals_phi__2->SetBinError(3,3.055312e-05);
   residuals_phi__2->SetBinError(4,3.401387e-05);
   residuals_phi__2->SetBinError(5,3.849453e-05);
   residuals_phi__2->SetBinError(6,4.454876e-05);
   residuals_phi__2->SetBinError(7,5.03282e-05);
   residuals_phi__2->SetBinError(8,5.628496e-05);
   residuals_phi__2->SetBinError(9,6.088934e-05);
   residuals_phi__2->SetBinError(10,6.638723e-05);
   residuals_phi__2->SetBinError(11,7.262647e-05);
   residuals_phi__2->SetBinError(12,7.837056e-05);
   residuals_phi__2->SetBinError(13,8.487245e-05);
   residuals_phi__2->SetBinError(14,9.772938e-05);
   residuals_phi__2->SetBinError(15,0.0001143193);
   residuals_phi__2->SetBinError(16,0.0001342773);
   residuals_phi__2->SetBinError(17,0.000149792);
   residuals_phi__2->SetBinError(18,0.0001675);
   residuals_phi__2->SetBinError(19,0.0001893774);
   residuals_phi__2->SetBinError(20,0.0002107491);
   residuals_phi__2->SetBinError(21,0.000229553);
   residuals_phi__2->SetBinError(22,0.000245595);
   residuals_phi__2->SetBinError(23,0.0002653218);
   residuals_phi__2->SetBinError(24,0.000283574);
   residuals_phi__2->SetBinError(25,0.0002976938);
   residuals_phi__2->SetBinError(26,0.0003012893);
   residuals_phi__2->SetBinError(27,0.0002969076);
   residuals_phi__2->SetBinError(28,0.0002866675);
   residuals_phi__2->SetBinError(29,0.0002755922);
   residuals_phi__2->SetBinError(30,0.0002580013);
   residuals_phi__2->SetBinError(31,0.0002368653);
   residuals_phi__2->SetBinError(32,0.0002111289);
   residuals_phi__2->SetBinError(33,0.000186203);
   residuals_phi__2->SetBinError(34,0.0001632374);
   residuals_phi__2->SetBinError(35,0.0001432299);
   residuals_phi__2->SetBinError(36,0.0001220801);
   residuals_phi__2->SetBinError(37,0.000105303);
   residuals_phi__2->SetBinError(38,9.039971e-05);
   residuals_phi__2->SetBinError(39,7.960819e-05);
   residuals_phi__2->SetBinError(40,7.137076e-05);
   residuals_phi__2->SetBinError(41,6.261527e-05);
   residuals_phi__2->SetBinError(42,5.476257e-05);
   residuals_phi__2->SetBinError(43,4.864987e-05);
   residuals_phi__2->SetBinError(44,4.358128e-05);
   residuals_phi__2->SetBinError(45,3.797548e-05);
   residuals_phi__2->SetBinError(46,3.457116e-05);
   residuals_phi__2->SetBinError(47,3.157065e-05);
   residuals_phi__2->SetBinError(48,3.031159e-05);
   residuals_phi__2->SetBinError(49,2.967441e-05);
   residuals_phi__2->SetBinError(50,2.697561e-05);
   residuals_phi__2->SetBinError(51,0.0001152032);
   residuals_phi__2->SetEntries(838204);
   residuals_phi__2->SetDirectory(0);
   residuals_phi__2->SetStats(0);

   ci = TColor::GetColor("#0071bc");
   residuals_phi__2->SetLineColor(ci);
   residuals_phi__2->SetLineWidth(2);
   residuals_phi__2->SetMarkerStyle(20);
   residuals_phi__2->SetMarkerSize(1.2);
   residuals_phi__2->GetXaxis()->SetLabelFont(42);
   residuals_phi__2->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__2->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__2->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__2->GetXaxis()->SetTitleFont(42);
   residuals_phi__2->GetYaxis()->SetLabelFont(42);
   residuals_phi__2->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__2->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__2->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__2->GetYaxis()->SetTitleFont(42);
   residuals_phi__2->GetZaxis()->SetLabelFont(42);
   residuals_phi__2->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__2->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__2->GetZaxis()->SetTitleOffset(1);
   residuals_phi__2->GetZaxis()->SetTitleFont(42);
   residuals_phi__2->Draw("histSAME");
   
   TH1F *residuals_phi__3 = new TH1F("residuals_phi__3","#phi residuals",50,-0.1,0.1);
   residuals_phi__3->SetBinContent(0,0.0004576446);
   residuals_phi__3->SetBinContent(1,2.936757e-05);
   residuals_phi__3->SetBinContent(2,1.957838e-05);
   residuals_phi__3->SetBinContent(3,2.936757e-05);
   residuals_phi__3->SetBinContent(4,4.894595e-05);
   residuals_phi__3->SetBinContent(5,6.118244e-05);
   residuals_phi__3->SetBinContent(6,4.649865e-05);
   residuals_phi__3->SetBinContent(7,5.384054e-05);
   residuals_phi__3->SetBinContent(8,8.076082e-05);
   residuals_phi__3->SetBinContent(9,0.0001419433);
   residuals_phi__3->SetBinContent(10,0.0001590743);
   residuals_phi__3->SetBinContent(11,0.0002153622);
   residuals_phi__3->SetBinContent(12,0.0002569662);
   residuals_phi__3->SetBinContent(13,0.0004282771);
   residuals_phi__3->SetBinContent(14,0.0005433001);
   residuals_phi__3->SetBinContent(15,0.0006876906);
   residuals_phi__3->SetBinContent(16,0.0009838135);
   residuals_phi__3->SetBinContent(17,0.001365592);
   residuals_phi__3->SetBinContent(18,0.002207462);
   residuals_phi__3->SetBinContent(19,0.003793311);
   residuals_phi__3->SetBinContent(20,0.005785411);
   residuals_phi__3->SetBinContent(21,0.01197463);
   residuals_phi__3->SetBinContent(22,0.02730939);
   residuals_phi__3->SetBinContent(23,0.0573206);
   residuals_phi__3->SetBinContent(24,0.08548655);
   residuals_phi__3->SetBinContent(25,0.2682728);
   residuals_phi__3->SetBinContent(26,0.320569);
   residuals_phi__3->SetBinContent(27,0.09916939);
   residuals_phi__3->SetBinContent(28,0.05312838);
   residuals_phi__3->SetBinContent(29,0.02842781);
   residuals_phi__3->SetBinContent(30,0.01269658);
   residuals_phi__3->SetBinContent(31,0.006260187);
   residuals_phi__3->SetBinContent(32,0.00383981);
   residuals_phi__3->SetBinContent(33,0.002484007);
   residuals_phi__3->SetBinContent(34,0.001764501);
   residuals_phi__3->SetBinContent(35,0.001137993);
   residuals_phi__3->SetBinContent(36,0.0008198447);
   residuals_phi__3->SetBinContent(37,0.0005824568);
   residuals_phi__3->SetBinContent(38,0.0004821176);
   residuals_phi__3->SetBinContent(39,0.000386673);
   residuals_phi__3->SetBinContent(40,0.0002667554);
   residuals_phi__3->SetBinContent(41,0.0002129149);
   residuals_phi__3->SetBinContent(42,0.000115023);
   residuals_phi__3->SetBinContent(43,7.586622e-05);
   residuals_phi__3->SetBinContent(44,8.565541e-05);
   residuals_phi__3->SetBinContent(45,5.873514e-05);
   residuals_phi__3->SetBinContent(46,2.447297e-05);
   residuals_phi__3->SetBinContent(47,2.447297e-05);
   residuals_phi__3->SetBinContent(48,2.447297e-05);
   residuals_phi__3->SetBinContent(49,3.670946e-05);
   residuals_phi__3->SetBinContent(50,2.447297e-05);
   residuals_phi__3->SetBinContent(51,0.000501696);
   residuals_phi__3->SetBinError(0,3.346629e-05);
   residuals_phi__3->SetBinError(1,8.477687e-06);
   residuals_phi__3->SetBinError(2,6.922002e-06);
   residuals_phi__3->SetBinError(3,8.477687e-06);
   residuals_phi__3->SetBinError(4,1.094465e-05);
   residuals_phi__3->SetBinError(5,1.223649e-05);
   residuals_phi__3->SetBinError(6,1.066752e-05);
   residuals_phi__3->SetBinError(7,1.147884e-05);
   residuals_phi__3->SetBinError(8,1.405865e-05);
   residuals_phi__3->SetBinError(9,1.863806e-05);
   residuals_phi__3->SetBinError(10,1.973074e-05);
   residuals_phi__3->SetBinError(11,2.295769e-05);
   residuals_phi__3->SetBinError(12,2.507734e-05);
   residuals_phi__3->SetBinError(13,3.23747e-05);
   residuals_phi__3->SetBinError(14,3.646391e-05);
   residuals_phi__3->SetBinError(15,4.102418e-05);
   residuals_phi__3->SetBinError(16,4.906816e-05);
   residuals_phi__3->SetBinError(17,5.781012e-05);
   residuals_phi__3->SetBinError(18,7.350045e-05);
   residuals_phi__3->SetBinError(19,9.63502e-05);
   residuals_phi__3->SetBinError(20,0.00011899);
   residuals_phi__3->SetBinError(21,0.0001711884);
   residuals_phi__3->SetBinError(22,0.0002585231);
   residuals_phi__3->SetBinError(23,0.0003745405);
   residuals_phi__3->SetBinError(24,0.0004573959);
   residuals_phi__3->SetBinError(25,0.0008102735);
   residuals_phi__3->SetBinError(26,0.0008857357);
   residuals_phi__3->SetBinError(27,0.0004926429);
   residuals_phi__3->SetBinError(28,0.0003605842);
   residuals_phi__3->SetBinError(29,0.0002637637);
   residuals_phi__3->SetBinError(30,0.0001762734);
   residuals_phi__3->SetBinError(31,0.0001237762);
   residuals_phi__3->SetBinError(32,9.693893e-05);
   residuals_phi__3->SetBinError(33,7.796861e-05);
   residuals_phi__3->SetBinError(34,6.571347e-05);
   residuals_phi__3->SetBinError(35,5.277318e-05);
   residuals_phi__3->SetBinError(36,4.47929e-05);
   residuals_phi__3->SetBinError(37,3.775507e-05);
   residuals_phi__3->SetBinError(38,3.434946e-05);
   residuals_phi__3->SetBinError(39,3.076205e-05);
   residuals_phi__3->SetBinError(40,2.555054e-05);
   residuals_phi__3->SetBinError(41,2.282687e-05);
   residuals_phi__3->SetBinError(42,1.677783e-05);
   residuals_phi__3->SetBinError(43,1.362598e-05);
   residuals_phi__3->SetBinError(44,1.447841e-05);
   residuals_phi__3->SetBinError(45,1.198926e-05);
   residuals_phi__3->SetBinError(46,7.739034e-06);
   residuals_phi__3->SetBinError(47,7.739034e-06);
   residuals_phi__3->SetBinError(48,7.739034e-06);
   residuals_phi__3->SetBinError(49,9.478342e-06);
   residuals_phi__3->SetBinError(50,7.739034e-06);
   residuals_phi__3->SetBinError(51,3.503997e-05);
   residuals_phi__3->SetEntries(409006);
   residuals_phi__3->SetDirectory(0);
   residuals_phi__3->SetStats(0);

   ci = TColor::GetColor("#d85218");
   residuals_phi__3->SetLineColor(ci);
   residuals_phi__3->SetLineWidth(2);
   residuals_phi__3->SetMarkerStyle(20);
   residuals_phi__3->SetMarkerSize(1.2);
   residuals_phi__3->GetXaxis()->SetLabelFont(42);
   residuals_phi__3->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__3->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__3->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__3->GetXaxis()->SetTitleFont(42);
   residuals_phi__3->GetYaxis()->SetLabelFont(42);
   residuals_phi__3->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__3->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__3->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__3->GetYaxis()->SetTitleFont(42);
   residuals_phi__3->GetZaxis()->SetLabelFont(42);
   residuals_phi__3->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__3->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__3->GetZaxis()->SetTitleOffset(1);
   residuals_phi__3->GetZaxis()->SetTitleFont(42);
   residuals_phi__3->Draw("histSAME");
   
   TH1F *residuals_phi__4 = new TH1F("residuals_phi__4","#phi residuals",50,-0.1,0.1);
   residuals_phi__4->SetBinContent(0,0.0003245356);
   residuals_phi__4->SetBinContent(1,1.721674e-05);
   residuals_phi__4->SetBinContent(2,1.377339e-05);
   residuals_phi__4->SetBinContent(3,2.32426e-05);
   residuals_phi__4->SetBinContent(4,2.754679e-05);
   residuals_phi__4->SetBinContent(5,3.873767e-05);
   residuals_phi__4->SetBinContent(6,3.701599e-05);
   residuals_phi__4->SetBinContent(7,4.390269e-05);
   residuals_phi__4->SetBinContent(8,5.939776e-05);
   residuals_phi__4->SetBinContent(9,8.005785e-05);
   residuals_phi__4->SetBinContent(10,0.000111048);
   residuals_phi__4->SetBinContent(11,0.0001222389);
   residuals_phi__4->SetBinContent(12,0.0001670024);
   residuals_phi__4->SetBinContent(13,0.00018508);
   residuals_phi__4->SetBinContent(14,0.0003236747);
   residuals_phi__4->SetBinContent(15,0.0003658558);
   residuals_phi__4->SetBinContent(16,0.0004777646);
   residuals_phi__4->SetBinContent(17,0.0006154985);
   residuals_phi__4->SetBinContent(18,0.0007635625);
   residuals_phi__4->SetBinContent(19,0.001020953);
   residuals_phi__4->SetBinContent(20,0.002121103);
   residuals_phi__4->SetBinContent(21,0.005350963);
   residuals_phi__4->SetBinContent(22,0.01547441);
   residuals_phi__4->SetBinContent(23,0.03842432);
   residuals_phi__4->SetBinContent(24,0.08370263);
   residuals_phi__4->SetBinContent(25,0.3840599);
   residuals_phi__4->SetBinContent(26,0.3222096);
   residuals_phi__4->SetBinContent(27,0.07569254);
   residuals_phi__4->SetBinContent(28,0.03986364);
   residuals_phi__4->SetBinContent(29,0.01598919);
   residuals_phi__4->SetBinContent(30,0.006134325);
   residuals_phi__4->SetBinContent(31,0.002016941);
   residuals_phi__4->SetBinContent(32,0.0008548112);
   residuals_phi__4->SetBinContent(33,0.00077131);
   residuals_phi__4->SetBinContent(34,0.000655097);
   residuals_phi__4->SetBinContent(35,0.0005595441);
   residuals_phi__4->SetBinContent(36,0.0003348656);
   residuals_phi__4->SetBinContent(37,0.0002944063);
   residuals_phi__4->SetBinContent(38,0.0002143484);
   residuals_phi__4->SetBinContent(39,0.0001876625);
   residuals_phi__4->SetBinContent(40,0.0001299864);
   residuals_phi__4->SetBinContent(41,0.0001067438);
   residuals_phi__4->SetBinContent(42,0.0001024396);
   residuals_phi__4->SetBinContent(43,6.886697e-05);
   residuals_phi__4->SetBinContent(44,3.873767e-05);
   residuals_phi__4->SetBinContent(45,3.95985e-05);
   residuals_phi__4->SetBinContent(46,2.410344e-05);
   residuals_phi__4->SetBinContent(47,2.668595e-05);
   residuals_phi__4->SetBinContent(48,2.410344e-05);
   residuals_phi__4->SetBinContent(49,2.238176e-05);
   residuals_phi__4->SetBinContent(50,1.119088e-05);
   residuals_phi__4->SetBinContent(51,0.000412341);
   residuals_phi__4->SetBinError(0,1.671443e-05);
   residuals_phi__4->SetBinError(1,3.84978e-06);
   residuals_phi__4->SetBinError(2,3.443348e-06);
   residuals_phi__4->SetBinError(3,4.473041e-06);
   residuals_phi__4->SetBinError(4,4.86963e-06);
   residuals_phi__4->SetBinError(5,5.774671e-06);
   residuals_phi__4->SetBinError(6,5.644886e-06);
   residuals_phi__4->SetBinError(7,6.147606e-06);
   residuals_phi__4->SetBinError(8,7.15065e-06);
   residuals_phi__4->SetBinError(9,8.301612e-06);
   residuals_phi__4->SetBinError(10,9.77723e-06);
   residuals_phi__4->SetBinError(11,1.025806e-05);
   residuals_phi__4->SetBinError(12,1.199007e-05);
   residuals_phi__4->SetBinError(13,1.262235e-05);
   residuals_phi__4->SetBinError(14,1.669225e-05);
   residuals_phi__4->SetBinError(15,1.774661e-05);
   residuals_phi__4->SetBinError(16,2.027998e-05);
   residuals_phi__4->SetBinError(17,2.301834e-05);
   residuals_phi__4->SetBinError(18,2.563792e-05);
   residuals_phi__4->SetBinError(19,2.964581e-05);
   residuals_phi__4->SetBinError(20,4.273083e-05);
   residuals_phi__4->SetBinError(21,6.786978e-05);
   residuals_phi__4->SetBinError(22,0.0001154164);
   residuals_phi__4->SetBinError(23,0.0001818711);
   residuals_phi__4->SetBinError(24,0.0002684294);
   residuals_phi__4->SetBinError(25,0.0005749896);
   residuals_phi__4->SetBinError(26,0.0005266593);
   residuals_phi__4->SetBinError(27,0.0002552625);
   residuals_phi__4->SetBinError(28,0.0001852461);
   residuals_phi__4->SetBinError(29,0.0001173204);
   residuals_phi__4->SetBinError(30,7.266811e-05);
   residuals_phi__4->SetBinError(31,4.166843e-05);
   residuals_phi__4->SetBinError(32,2.712661e-05);
   residuals_phi__4->SetBinError(33,2.576766e-05);
   residuals_phi__4->SetBinError(34,2.374725e-05);
   residuals_phi__4->SetBinError(35,2.194713e-05);
   residuals_phi__4->SetBinError(36,1.697836e-05);
   residuals_phi__4->SetBinError(37,1.591967e-05);
   residuals_phi__4->SetBinError(38,1.358378e-05);
   residuals_phi__4->SetBinError(39,1.271011e-05);
   residuals_phi__4->SetBinError(40,1.057814e-05);
   residuals_phi__4->SetBinError(41,9.585876e-06);
   residuals_phi__4->SetBinError(42,9.390624e-06);
   residuals_phi__4->SetBinError(43,7.699561e-06);
   residuals_phi__4->SetBinError(44,5.774671e-06);
   residuals_phi__4->SetBinError(45,5.838481e-06);
   residuals_phi__4->SetBinError(46,4.555122e-06);
   residuals_phi__4->SetBinError(47,4.792938e-06);
   residuals_phi__4->SetBinError(48,4.555122e-06);
   residuals_phi__4->SetBinError(49,4.389425e-06);
   residuals_phi__4->SetBinError(50,3.103792e-06);
   residuals_phi__4->SetBinError(51,1.884034e-05);
   residuals_phi__4->SetEntries(1162516);
   residuals_phi__4->SetDirectory(0);
   residuals_phi__4->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   residuals_phi__4->SetLineColor(ci);
   residuals_phi__4->SetLineWidth(2);
   residuals_phi__4->SetMarkerStyle(20);
   residuals_phi__4->SetMarkerSize(1.2);
   residuals_phi__4->GetXaxis()->SetLabelFont(42);
   residuals_phi__4->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__4->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__4->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__4->GetXaxis()->SetTitleFont(42);
   residuals_phi__4->GetYaxis()->SetLabelFont(42);
   residuals_phi__4->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__4->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__4->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__4->GetYaxis()->SetTitleFont(42);
   residuals_phi__4->GetZaxis()->SetLabelFont(42);
   residuals_phi__4->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__4->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__4->GetZaxis()->SetTitleOffset(1);
   residuals_phi__4->GetZaxis()->SetTitleFont(42);
   residuals_phi__4->Draw("histSAME");
   
   TH1F *residuals_phi__5 = new TH1F("residuals_phi__5","#phi residuals",50,-0.1,0.1);
   residuals_phi__5->SetBinContent(0,0.0003651034);
   residuals_phi__5->SetBinContent(1,1.00908e-05);
   residuals_phi__5->SetBinContent(2,6.421417e-06);
   residuals_phi__5->SetBinContent(3,2.109894e-05);
   residuals_phi__5->SetBinContent(4,3.852851e-05);
   residuals_phi__5->SetBinContent(5,1.834691e-05);
   residuals_phi__5->SetBinContent(6,4.586727e-05);
   residuals_phi__5->SetBinContent(7,6.421417e-05);
   residuals_phi__5->SetBinContent(8,7.338763e-05);
   residuals_phi__5->SetBinContent(9,9.448657e-05);
   residuals_phi__5->SetBinContent(10,0.0001045774);
   residuals_phi__5->SetBinContent(11,0.0001320977);
   residuals_phi__5->SetBinContent(12,0.0001284283);
   residuals_phi__5->SetBinContent(13,0.0001816344);
   residuals_phi__5->SetBinContent(14,0.0002724516);
   residuals_phi__5->SetBinContent(15,0.0004394084);
   residuals_phi__5->SetBinContent(16,0.0005256389);
   residuals_phi__5->SetBinContent(17,0.0005999439);
   residuals_phi__5->SetBinContent(18,0.000557746);
   residuals_phi__5->SetBinContent(19,0.0008953291);
   residuals_phi__5->SetBinContent(20,0.002597005);
   residuals_phi__5->SetBinContent(21,0.005844407);
   residuals_phi__5->SetBinContent(22,0.01522977);
   residuals_phi__5->SetBinContent(23,0.03567464);
   residuals_phi__5->SetBinContent(24,0.0615869);
   residuals_phi__5->SetBinContent(25,0.3596205);
   residuals_phi__5->SetBinContent(26,0.3862877);
   residuals_phi__5->SetBinContent(27,0.06033839);
   residuals_phi__5->SetBinContent(28,0.03720569);
   residuals_phi__5->SetBinContent(29,0.01731765);
   residuals_phi__5->SetBinContent(30,0.006640663);
   residuals_phi__5->SetBinContent(31,0.00300981);
   residuals_phi__5->SetBinContent(32,0.0009228494);
   residuals_phi__5->SetBinContent(33,0.0006476458);
   residuals_phi__5->SetBinContent(34,0.0005907704);
   residuals_phi__5->SetBinContent(35,0.0005449032);
   residuals_phi__5->SetBinContent(36,0.0004027146);
   residuals_phi__5->SetBinContent(37,0.0003045587);
   residuals_phi__5->SetBinContent(38,0.0001816344);
   residuals_phi__5->SetBinContent(39,0.0001715436);
   residuals_phi__5->SetBinContent(40,0.0001531967);
   residuals_phi__5->SetBinContent(41,0.0001210896);
   residuals_phi__5->SetBinContent(42,0.0001073294);
   residuals_phi__5->SetBinContent(43,8.531312e-05);
   residuals_phi__5->SetBinContent(44,5.779276e-05);
   residuals_phi__5->SetBinContent(45,3.577647e-05);
   residuals_phi__5->SetBinContent(46,2.476832e-05);
   residuals_phi__5->SetBinContent(47,3.669381e-05);
   residuals_phi__5->SetBinContent(48,2.01816e-05);
   residuals_phi__5->SetBinContent(49,1.651222e-05);
   residuals_phi__5->SetBinContent(50,1.192549e-05);
   residuals_phi__5->SetBinContent(51,0.0002596087);
   residuals_phi__5->SetBinError(0,1.830098e-05);
   residuals_phi__5->SetBinError(1,3.04249e-06);
   residuals_phi__5->SetBinError(2,2.427068e-06);
   residuals_phi__5->SetBinError(3,4.399434e-06);
   residuals_phi__5->SetBinError(4,5.945077e-06);
   residuals_phi__5->SetBinError(5,4.102493e-06);
   residuals_phi__5->SetBinError(6,6.486611e-06);
   residuals_phi__5->SetBinError(7,7.675062e-06);
   residuals_phi__5->SetBinError(8,8.204986e-06);
   residuals_phi__5->SetBinError(9,9.310038e-06);
   residuals_phi__5->SetBinError(10,9.794568e-06);
   residuals_phi__5->SetBinError(11,1.100814e-05);
   residuals_phi__5->SetBinError(12,1.085418e-05);
   residuals_phi__5->SetBinError(13,1.290819e-05);
   residuals_phi__5->SetBinError(14,1.580924e-05);
   residuals_phi__5->SetBinError(15,2.007708e-05);
   residuals_phi__5->SetBinError(16,2.195888e-05);
   residuals_phi__5->SetBinError(17,2.345966e-05);
   residuals_phi__5->SetBinError(18,2.261959e-05);
   residuals_phi__5->SetBinError(19,2.865878e-05);
   residuals_phi__5->SetBinError(20,4.880932e-05);
   residuals_phi__5->SetBinError(21,7.322117e-05);
   residuals_phi__5->SetBinError(22,0.0001181988);
   residuals_phi__5->SetBinError(23,0.0001809032);
   residuals_phi__5->SetBinError(24,0.0002376898);
   residuals_phi__5->SetBinError(25,0.0005743659);
   residuals_phi__5->SetBinError(26,0.0005952808);
   residuals_phi__5->SetBinError(27,0.0002352682);
   residuals_phi__5->SetBinError(28,0.0001847443);
   residuals_phi__5->SetBinError(29,0.0001260407);
   residuals_phi__5->SetBinError(30,7.804986e-05);
   residuals_phi__5->SetBinError(31,5.254555e-05);
   residuals_phi__5->SetBinError(32,2.90959e-05);
   residuals_phi__5->SetBinError(33,2.437447e-05);
   residuals_phi__5->SetBinError(34,2.327962e-05);
   residuals_phi__5->SetBinError(35,2.235765e-05);
   residuals_phi__5->SetBinError(36,1.922052e-05);
   residuals_phi__5->SetBinError(37,1.671483e-05);
   residuals_phi__5->SetBinError(38,1.290819e-05);
   residuals_phi__5->SetBinError(39,1.254451e-05);
   residuals_phi__5->SetBinError(40,1.185471e-05);
   residuals_phi__5->SetBinError(41,1.05395e-05);
   residuals_phi__5->SetBinError(42,9.922607e-06);
   residuals_phi__5->SetBinError(43,8.846558e-06);
   residuals_phi__5->SetBinError(44,7.281203e-06);
   residuals_phi__5->SetBinError(45,5.72882e-06);
   residuals_phi__5->SetBinError(46,4.766666e-06);
   residuals_phi__5->SetBinError(47,5.801801e-06);
   residuals_phi__5->SetBinError(48,4.302731e-06);
   residuals_phi__5->SetBinError(49,3.891967e-06);
   residuals_phi__5->SetBinError(50,3.307536e-06);
   residuals_phi__5->SetBinError(51,1.543214e-05);
   residuals_phi__5->SetEntries(1090783);
   residuals_phi__5->SetDirectory(0);
   residuals_phi__5->SetStats(0);

   ci = TColor::GetColor("#ecb01f");
   residuals_phi__5->SetLineColor(ci);
   residuals_phi__5->SetLineWidth(2);
   residuals_phi__5->SetMarkerStyle(20);
   residuals_phi__5->SetMarkerSize(1.2);
   residuals_phi__5->GetXaxis()->SetLabelFont(42);
   residuals_phi__5->GetXaxis()->SetLabelSize(0.05);
   residuals_phi__5->GetXaxis()->SetTitleSize(0.05);
   residuals_phi__5->GetXaxis()->SetTitleOffset(1.4);
   residuals_phi__5->GetXaxis()->SetTitleFont(42);
   residuals_phi__5->GetYaxis()->SetLabelFont(42);
   residuals_phi__5->GetYaxis()->SetLabelSize(0.05);
   residuals_phi__5->GetYaxis()->SetTitleSize(0.05);
   residuals_phi__5->GetYaxis()->SetTitleOffset(1.4);
   residuals_phi__5->GetYaxis()->SetTitleFont(42);
   residuals_phi__5->GetZaxis()->SetLabelFont(42);
   residuals_phi__5->GetZaxis()->SetLabelSize(0.05);
   residuals_phi__5->GetZaxis()->SetTitleSize(0.05);
   residuals_phi__5->GetZaxis()->SetTitleOffset(1);
   residuals_phi__5->GetZaxis()->SetTitleFont(42);
   residuals_phi__5->Draw("histSAME");
   
   TLegend *leg = new TLegend(0.2,0.78,0.9,0.925,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("residuals_phi","ESN #sigma=0.025, #mu= 0.001","l");

   ci = TColor::GetColor("#0071bc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_phi","MLP #sigma=0.009, #mu= 0.000","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_phi","RNN #sigma=0.007, #mu= -0.000","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_phi","biRNN #sigma=0.007, #mu= 0.000","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/residuals_rho.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void residuals_rho()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 15:52:35 2022) by ROOT version 6.26/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-42.1519,-0.07108735,33.79747,0.3732086);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *frame__6 = new TH1F("frame__6","#rho residuals",100,-100,100);
   frame__6->SetMaximum(0.3509938);
   frame__6->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ecb01f");
   frame__6->SetLineColor(ci);
   frame__6->SetLineWidth(2);
   frame__6->SetMarkerStyle(20);
   frame__6->SetMarkerSize(1.2);
   frame__6->GetXaxis()->SetTitle("#rho_{true} - #rho_{pred} (mm)");
   frame__6->GetXaxis()->SetRange(36,65);
   frame__6->GetXaxis()->SetNdivisions(505);
   frame__6->GetXaxis()->SetLabelFont(42);
   frame__6->GetXaxis()->SetLabelSize(0.05);
   frame__6->GetXaxis()->SetTitleSize(0.05);
   frame__6->GetXaxis()->SetTitleOffset(1.4);
   frame__6->GetXaxis()->SetTitleFont(42);
   frame__6->GetYaxis()->SetTitle("A.U.");
   frame__6->GetYaxis()->SetLabelFont(42);
   frame__6->GetYaxis()->SetLabelSize(0.05);
   frame__6->GetYaxis()->SetTitleSize(0.05);
   frame__6->GetYaxis()->SetTitleOffset(1.4);
   frame__6->GetYaxis()->SetTitleFont(42);
   frame__6->GetZaxis()->SetLabelFont(42);
   frame__6->GetZaxis()->SetLabelSize(0.05);
   frame__6->GetZaxis()->SetTitleSize(0.05);
   frame__6->GetZaxis()->SetTitleOffset(1);
   frame__6->GetZaxis()->SetTitleFont(42);
   frame__6->Draw("");
   
   TH1F *residuals_rho__7 = new TH1F("residuals_rho__7","#rho residuals",100,-100,100);
   residuals_rho__7->SetBinContent(0,0.0005732023);
   residuals_rho__7->SetBinContent(1,0.0001345884);
   residuals_rho__7->SetBinContent(2,0.0001646304);
   residuals_rho__7->SetBinContent(3,0.0002259162);
   residuals_rho__7->SetBinContent(4,0.0002463448);
   residuals_rho__7->SetBinContent(5,0.000317244);
   residuals_rho__7->SetBinContent(6,0.0003749247);
   residuals_rho__7->SetBinContent(7,0.000396555);
   residuals_rho__7->SetBinContent(8,0.00039295);
   residuals_rho__7->SetBinContent(9,0.0004217903);
   residuals_rho__7->SetBinContent(10,0.000475866);
   residuals_rho__7->SetBinContent(11,0.0004001601);
   residuals_rho__7->SetBinContent(12,0.0004794711);
   residuals_rho__7->SetBinContent(13,0.0005299417);
   residuals_rho__7->SetBinContent(14,0.0005984376);
   residuals_rho__7->SetBinContent(15,0.000604446);
   residuals_rho__7->SetBinContent(16,0.0005912275);
   residuals_rho__7->SetBinContent(17,0.0006296813);
   residuals_rho__7->SetBinContent(18,0.0006212695);
   residuals_rho__7->SetBinContent(19,0.0006849586);
   residuals_rho__7->SetBinContent(20,0.0007762865);
   residuals_rho__7->SetBinContent(21,0.000838774);
   residuals_rho__7->SetBinContent(22,0.0009433203);
   residuals_rho__7->SetBinContent(23,0.001110354);
   residuals_rho__7->SetBinContent(24,0.001085119);
   residuals_rho__7->SetBinContent(25,0.001248547);
   residuals_rho__7->SetBinContent(26,0.001387943);
   residuals_rho__7->SetBinContent(27,0.001473262);
   residuals_rho__7->SetBinContent(28,0.001504506);
   residuals_rho__7->SetBinContent(29,0.001914279);
   residuals_rho__7->SetBinContent(30,0.002306028);
   residuals_rho__7->SetBinContent(31,0.002733826);
   residuals_rho__7->SetBinContent(32,0.003374323);
   residuals_rho__7->SetBinContent(33,0.003867012);
   residuals_rho__7->SetBinContent(34,0.004149408);
   residuals_rho__7->SetBinContent(35,0.004387341);
   residuals_rho__7->SetBinContent(36,0.00477308);
   residuals_rho__7->SetBinContent(37,0.005562585);
   residuals_rho__7->SetBinContent(38,0.00619467);
   residuals_rho__7->SetBinContent(39,0.007305024);
   residuals_rho__7->SetBinContent(40,0.00986701);
   residuals_rho__7->SetBinContent(41,0.01224754);
   residuals_rho__7->SetBinContent(42,0.01526617);
   residuals_rho__7->SetBinContent(43,0.01862727);
   residuals_rho__7->SetBinContent(44,0.02390986);
   residuals_rho__7->SetBinContent(45,0.03603724);
   residuals_rho__7->SetBinContent(46,0.05465249);
   residuals_rho__7->SetBinContent(47,0.07846262);
   residuals_rho__7->SetBinContent(48,0.09562384);
   residuals_rho__7->SetBinContent(49,0.09678346);
   residuals_rho__7->SetBinContent(50,0.08645861);
   residuals_rho__7->SetBinContent(51,0.07562424);
   residuals_rho__7->SetBinContent(52,0.06321688);
   residuals_rho__7->SetBinContent(53,0.04524933);
   residuals_rho__7->SetBinContent(54,0.0324394);
   residuals_rho__7->SetBinContent(55,0.02433286);
   residuals_rho__7->SetBinContent(56,0.01923893);
   residuals_rho__7->SetBinContent(57,0.01377007);
   residuals_rho__7->SetBinContent(58,0.01158902);
   residuals_rho__7->SetBinContent(59,0.009109951);
   residuals_rho__7->SetBinContent(60,0.007323049);
   residuals_rho__7->SetBinContent(61,0.006634485);
   residuals_rho__7->SetBinContent(62,0.006049267);
   residuals_rho__7->SetBinContent(63,0.005096333);
   residuals_rho__7->SetBinContent(64,0.004435408);
   residuals_rho__7->SetBinContent(65,0.004061685);
   residuals_rho__7->SetBinContent(66,0.003661525);
   residuals_rho__7->SetBinContent(67,0.003281793);
   residuals_rho__7->SetBinContent(68,0.002792709);
   residuals_rho__7->SetBinContent(69,0.002702583);
   residuals_rho__7->SetBinContent(70,0.002715801);
   residuals_rho__7->SetBinContent(71,0.002852793);
   residuals_rho__7->SetBinContent(72,0.002980171);
   residuals_rho__7->SetBinContent(73,0.002751851);
   residuals_rho__7->SetBinContent(74,0.002714599);
   residuals_rho__7->SetBinContent(75,0.003039053);
   residuals_rho__7->SetBinContent(76,0.002996995);
   residuals_rho__7->SetBinContent(77,0.003345482);
   residuals_rho__7->SetBinContent(78,0.003611054);
   residuals_rho__7->SetBinContent(79,0.004177046);
   residuals_rho__7->SetBinContent(80,0.003928298);
   residuals_rho__7->SetBinContent(81,0.00332265);
   residuals_rho__7->SetBinContent(82,0.002635288);
   residuals_rho__7->SetBinContent(83,0.002801121);
   residuals_rho__7->SetBinContent(84,0.002795112);
   residuals_rho__7->SetBinContent(85,0.002422591);
   residuals_rho__7->SetBinContent(86,0.002360103);
   residuals_rho__7->SetBinContent(87,0.002014019);
   residuals_rho__7->SetBinContent(88,0.001908271);
   residuals_rho__7->SetBinContent(89,0.001705187);
   residuals_rho__7->SetBinContent(90,0.001393951);
   residuals_rho__7->SetBinContent(91,0.001409573);
   residuals_rho__7->SetBinContent(92,0.001630682);
   residuals_rho__7->SetBinContent(93,0.001633086);
   residuals_rho__7->SetBinContent(94,0.001267774);
   residuals_rho__7->SetBinContent(95,0.000630883);
   residuals_rho__7->SetBinContent(96,0.0003208491);
   residuals_rho__7->SetBinContent(97,0.0001634287);
   residuals_rho__7->SetBinContent(98,0.0001946725);
   residuals_rho__7->SetBinContent(99,0.0002475465);
   residuals_rho__7->SetBinContent(100,0.0002583616);
   residuals_rho__7->SetBinContent(101,0.006681351);
   residuals_rho__7->SetBinError(0,2.624513e-05);
   residuals_rho__7->SetBinError(1,1.271741e-05);
   residuals_rho__7->SetBinError(2,1.406533e-05);
   residuals_rho__7->SetBinError(3,1.647663e-05);
   residuals_rho__7->SetBinError(4,1.720547e-05);
   residuals_rho__7->SetBinError(5,1.952502e-05);
   residuals_rho__7->SetBinError(6,2.122593e-05);
   residuals_rho__7->SetBinError(7,2.182964e-05);
   residuals_rho__7->SetBinError(8,2.173018e-05);
   residuals_rho__7->SetBinError(9,2.25135e-05);
   residuals_rho__7->SetBinError(10,2.391317e-05);
   residuals_rho__7->SetBinError(11,2.192864e-05);
   residuals_rho__7->SetBinError(12,2.400358e-05);
   residuals_rho__7->SetBinError(13,2.523532e-05);
   residuals_rho__7->SetBinError(14,2.681663e-05);
   residuals_rho__7->SetBinError(15,2.695091e-05);
   residuals_rho__7->SetBinError(16,2.665459e-05);
   residuals_rho__7->SetBinError(17,2.750776e-05);
   residuals_rho__7->SetBinError(18,2.73234e-05);
   residuals_rho__7->SetBinError(19,2.868976e-05);
   residuals_rho__7->SetBinError(20,3.054258e-05);
   residuals_rho__7->SetBinError(21,3.174806e-05);
   residuals_rho__7->SetBinError(22,3.366854e-05);
   residuals_rho__7->SetBinError(23,3.652797e-05);
   residuals_rho__7->SetBinError(24,3.611049e-05);
   residuals_rho__7->SetBinError(25,3.873444e-05);
   residuals_rho__7->SetBinError(26,4.083951e-05);
   residuals_rho__7->SetBinError(27,4.207603e-05);
   residuals_rho__7->SetBinError(28,4.251985e-05);
   residuals_rho__7->SetBinError(29,4.796201e-05);
   residuals_rho__7->SetBinError(30,5.264135e-05);
   residuals_rho__7->SetBinError(31,5.731657e-05);
   residuals_rho__7->SetBinError(32,6.36778e-05);
   residuals_rho__7->SetBinError(33,6.816831e-05);
   residuals_rho__7->SetBinError(34,7.061351e-05);
   residuals_rho__7->SetBinError(35,7.260983e-05);
   residuals_rho__7->SetBinError(36,7.573456e-05);
   residuals_rho__7->SetBinError(37,8.175853e-05);
   residuals_rho__7->SetBinError(38,8.627875e-05);
   residuals_rho__7->SetBinError(39,9.369266e-05);
   residuals_rho__7->SetBinError(40,0.0001088899);
   residuals_rho__7->SetBinError(41,0.0001213163);
   residuals_rho__7->SetBinError(42,0.000135444);
   residuals_rho__7->SetBinError(43,0.000149613);
   residuals_rho__7->SetBinError(44,0.0001695053);
   residuals_rho__7->SetBinError(45,0.0002080992);
   residuals_rho__7->SetBinError(46,0.0002562712);
   residuals_rho__7->SetBinError(47,0.0003070621);
   residuals_rho__7->SetBinError(48,0.0003389829);
   residuals_rho__7->SetBinError(49,0.0003410321);
   residuals_rho__7->SetBinError(50,0.0003223286);
   residuals_rho__7->SetBinError(51,0.0003014569);
   residuals_rho__7->SetBinError(52,0.0002756203);
   residuals_rho__7->SetBinError(53,0.0002331851);
   residuals_rho__7->SetBinError(54,0.0001974382);
   residuals_rho__7->SetBinError(55,0.0001709981);
   residuals_rho__7->SetBinError(56,0.0001520496);
   residuals_rho__7->SetBinError(57,0.0001286361);
   residuals_rho__7->SetBinError(58,0.0001180098);
   residuals_rho__7->SetBinError(59,0.0001046292);
   residuals_rho__7->SetBinError(60,9.380819e-05);
   residuals_rho__7->SetBinError(61,8.928909e-05);
   residuals_rho__7->SetBinError(62,8.526015e-05);
   residuals_rho__7->SetBinError(63,7.825708e-05);
   residuals_rho__7->SetBinError(64,7.30065e-05);
   residuals_rho__7->SetBinError(65,6.98631e-05);
   residuals_rho__7->SetBinError(66,6.63324e-05);
   residuals_rho__7->SetBinError(67,6.279866e-05);
   residuals_rho__7->SetBinError(68,5.793054e-05);
   residuals_rho__7->SetBinError(69,5.698811e-05);
   residuals_rho__7->SetBinError(70,5.71273e-05);
   residuals_rho__7->SetBinError(71,5.85504e-05);
   residuals_rho__7->SetBinError(72,5.984327e-05);
   residuals_rho__7->SetBinError(73,5.750522e-05);
   residuals_rho__7->SetBinError(74,5.711466e-05);
   residuals_rho__7->SetBinError(75,6.043158e-05);
   residuals_rho__7->SetBinError(76,6.001195e-05);
   residuals_rho__7->SetBinError(77,6.340509e-05);
   residuals_rho__7->SetBinError(78,6.587365e-05);
   residuals_rho__7->SetBinError(79,7.084829e-05);
   residuals_rho__7->SetBinError(80,6.870636e-05);
   residuals_rho__7->SetBinError(81,6.318836e-05);
   residuals_rho__7->SetBinError(82,5.627413e-05);
   residuals_rho__7->SetBinError(83,5.801772e-05);
   residuals_rho__7->SetBinError(84,5.795546e-05);
   residuals_rho__7->SetBinError(85,5.395538e-05);
   residuals_rho__7->SetBinError(86,5.325498e-05);
   residuals_rho__7->SetBinError(87,4.919563e-05);
   residuals_rho__7->SetBinError(88,4.788668e-05);
   residuals_rho__7->SetBinError(89,4.52669e-05);
   residuals_rho__7->SetBinError(90,4.092781e-05);
   residuals_rho__7->SetBinError(91,4.115651e-05);
   residuals_rho__7->SetBinError(92,4.426693e-05);
   residuals_rho__7->SetBinError(93,4.429954e-05);
   residuals_rho__7->SetBinError(94,3.903154e-05);
   residuals_rho__7->SetBinError(95,2.753399e-05);
   residuals_rho__7->SetBinError(96,1.963564e-05);
   residuals_rho__7->SetBinError(97,1.40139e-05);
   residuals_rho__7->SetBinError(98,1.529491e-05);
   residuals_rho__7->SetBinError(99,1.724738e-05);
   residuals_rho__7->SetBinError(100,1.762012e-05);
   residuals_rho__7->SetBinError(101,8.96039e-05);
   residuals_rho__7->SetEntries(838204);
   residuals_rho__7->SetDirectory(0);
   residuals_rho__7->SetStats(0);

   ci = TColor::GetColor("#0071bc");
   residuals_rho__7->SetLineColor(ci);
   residuals_rho__7->SetLineWidth(2);
   residuals_rho__7->SetMarkerStyle(20);
   residuals_rho__7->SetMarkerSize(1.2);
   residuals_rho__7->GetXaxis()->SetLabelFont(42);
   residuals_rho__7->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__7->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__7->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__7->GetXaxis()->SetTitleFont(42);
   residuals_rho__7->GetYaxis()->SetLabelFont(42);
   residuals_rho__7->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__7->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__7->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__7->GetYaxis()->SetTitleFont(42);
   residuals_rho__7->GetZaxis()->SetLabelFont(42);
   residuals_rho__7->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__7->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__7->GetZaxis()->SetTitleOffset(1);
   residuals_rho__7->GetZaxis()->SetTitleFont(42);
   residuals_rho__7->Draw("histSAME");
   
   TH1F *residuals_rho__8 = new TH1F("residuals_rho__8","#rho residuals",100,-100,100);
   residuals_rho__8->SetBinContent(0,9.350439e-05);
   residuals_rho__8->SetBinContent(1,1.722449e-05);
   residuals_rho__8->SetBinContent(2,2.706706e-05);
   residuals_rho__8->SetBinContent(3,3.198835e-05);
   residuals_rho__8->SetBinContent(4,9.842568e-06);
   residuals_rho__8->SetBinContent(5,3.444899e-05);
   residuals_rho__8->SetBinContent(6,3.444899e-05);
   residuals_rho__8->SetBinContent(7,2.214578e-05);
   residuals_rho__8->SetBinContent(8,3.690963e-05);
   residuals_rho__8->SetBinContent(9,3.198835e-05);
   residuals_rho__8->SetBinContent(10,3.690963e-05);
   residuals_rho__8->SetBinContent(11,3.444899e-05);
   residuals_rho__8->SetBinContent(12,3.937027e-05);
   residuals_rho__8->SetBinContent(13,5.167348e-05);
   residuals_rho__8->SetBinContent(14,4.67522e-05);
   residuals_rho__8->SetBinContent(15,4.921284e-05);
   residuals_rho__8->SetBinContent(16,3.937027e-05);
   residuals_rho__8->SetBinContent(17,4.921284e-05);
   residuals_rho__8->SetBinContent(18,4.183091e-05);
   residuals_rho__8->SetBinContent(19,3.198835e-05);
   residuals_rho__8->SetBinContent(20,1.722449e-05);
   residuals_rho__8->SetBinContent(21,1.968514e-05);
   residuals_rho__8->SetBinContent(22,1.968514e-05);
   residuals_rho__8->SetBinContent(23,2.214578e-05);
   residuals_rho__8->SetBinContent(24,2.460642e-05);
   residuals_rho__8->SetBinContent(25,3.444899e-05);
   residuals_rho__8->SetBinContent(26,1.968514e-05);
   residuals_rho__8->SetBinContent(27,1.968514e-05);
   residuals_rho__8->SetBinContent(28,2.706706e-05);
   residuals_rho__8->SetBinContent(29,2.460642e-05);
   residuals_rho__8->SetBinContent(30,1.476385e-05);
   residuals_rho__8->SetBinContent(31,2.460642e-05);
   residuals_rho__8->SetBinContent(32,3.937027e-05);
   residuals_rho__8->SetBinContent(33,5.413413e-05);
   residuals_rho__8->SetBinContent(34,3.444899e-05);
   residuals_rho__8->SetBinContent(35,6.889798e-05);
   residuals_rho__8->SetBinContent(36,7.135862e-05);
   residuals_rho__8->SetBinContent(37,9.596504e-05);
   residuals_rho__8->SetBinContent(38,0.0001156502);
   residuals_rho__8->SetBinContent(39,0.0001624024);
   residuals_rho__8->SetBinContent(40,0.0002189971);
   residuals_rho__8->SetBinContent(41,0.0002878951);
   residuals_rho__8->SetBinContent(42,0.0006742159);
   residuals_rho__8->SetBinContent(43,0.001400105);
   residuals_rho__8->SetBinContent(44,0.004623546);
   residuals_rho__8->SetBinContent(45,0.0139666);
   residuals_rho__8->SetBinContent(46,0.03720737);
   residuals_rho__8->SetBinContent(47,0.08231094);
   residuals_rho__8->SetBinContent(48,0.153266);
   residuals_rho__8->SetBinContent(49,0.2403457);
   residuals_rho__8->SetBinContent(50,0.218943);
   residuals_rho__8->SetBinContent(51,0.1265459);
   residuals_rho__8->SetBinContent(52,0.06468536);
   residuals_rho__8->SetBinContent(53,0.030822);
   residuals_rho__8->SetBinContent(54,0.01242624);
   residuals_rho__8->SetBinContent(55,0.003149622);
   residuals_rho__8->SetBinContent(56,0.0009375046);
   residuals_rho__8->SetBinContent(57,0.0004133879);
   residuals_rho__8->SetBinContent(58,0.0001919301);
   residuals_rho__8->SetBinContent(59,5.905541e-05);
   residuals_rho__8->SetBinContent(60,3.198835e-05);
   residuals_rho__8->SetBinContent(61,1.230321e-05);
   residuals_rho__8->SetBinContent(62,4.921284e-06);
   residuals_rho__8->SetBinContent(63,4.921284e-06);
   residuals_rho__8->SetBinContent(64,7.381926e-06);
   residuals_rho__8->SetBinContent(66,2.460642e-06);
   residuals_rho__8->SetBinContent(67,2.460642e-06);
   residuals_rho__8->SetBinContent(73,4.921284e-06);
   residuals_rho__8->SetBinContent(79,2.460642e-06);
   residuals_rho__8->SetBinContent(81,2.460642e-06);
   residuals_rho__8->SetBinContent(84,2.460642e-06);
   residuals_rho__8->SetBinContent(87,2.460642e-06);
   residuals_rho__8->SetBinContent(88,2.460642e-06);
   residuals_rho__8->SetBinContent(91,4.921284e-06);
   residuals_rho__8->SetBinContent(92,0.0002140759);
   residuals_rho__8->SetBinContent(93,0.00111221);
   residuals_rho__8->SetBinContent(94,0.001707686);
   residuals_rho__8->SetBinContent(95,0.001350892);
   residuals_rho__8->SetBinContent(96,0.00053642);
   residuals_rho__8->SetBinContent(97,7.62799e-05);
   residuals_rho__8->SetBinContent(98,0.0001230321);
   residuals_rho__8->SetBinContent(99,0.0003690963);
   residuals_rho__8->SetBinContent(100,0.0003690963);
   residuals_rho__8->SetBinContent(101,0.00632385);
   residuals_rho__8->SetBinError(0,1.516842e-05);
   residuals_rho__8->SetBinError(1,6.510247e-06);
   residuals_rho__8->SetBinError(2,8.161026e-06);
   residuals_rho__8->SetBinError(3,8.871971e-06);
   residuals_rho__8->SetBinError(4,4.921284e-06);
   residuals_rho__8->SetBinError(5,9.206879e-06);
   residuals_rho__8->SetBinError(6,9.206879e-06);
   residuals_rho__8->SetBinError(7,7.381926e-06);
   residuals_rho__8->SetBinError(8,9.530026e-06);
   residuals_rho__8->SetBinError(9,8.871971e-06);
   residuals_rho__8->SetBinError(10,9.530026e-06);
   residuals_rho__8->SetBinError(11,9.206879e-06);
   residuals_rho__8->SetBinError(12,9.842568e-06);
   residuals_rho__8->SetBinError(13,1.127608e-05);
   residuals_rho__8->SetBinError(14,1.072569e-05);
   residuals_rho__8->SetBinError(15,1.100433e-05);
   residuals_rho__8->SetBinError(16,9.842568e-06);
   residuals_rho__8->SetBinError(17,1.100433e-05);
   residuals_rho__8->SetBinError(18,1.014549e-05);
   residuals_rho__8->SetBinError(19,8.871971e-06);
   residuals_rho__8->SetBinError(20,6.510247e-06);
   residuals_rho__8->SetBinError(21,6.959747e-06);
   residuals_rho__8->SetBinError(22,6.959747e-06);
   residuals_rho__8->SetBinError(23,7.381926e-06);
   residuals_rho__8->SetBinError(24,7.781233e-06);
   residuals_rho__8->SetBinError(25,9.206879e-06);
   residuals_rho__8->SetBinError(26,6.959747e-06);
   residuals_rho__8->SetBinError(27,6.959747e-06);
   residuals_rho__8->SetBinError(28,8.161026e-06);
   residuals_rho__8->SetBinError(29,7.781233e-06);
   residuals_rho__8->SetBinError(30,6.027317e-06);
   residuals_rho__8->SetBinError(31,7.781233e-06);
   residuals_rho__8->SetBinError(32,9.842568e-06);
   residuals_rho__8->SetBinError(33,1.154143e-05);
   residuals_rho__8->SetBinError(34,9.206879e-06);
   residuals_rho__8->SetBinError(35,1.302049e-05);
   residuals_rho__8->SetBinError(36,1.325096e-05);
   residuals_rho__8->SetBinError(37,1.53667e-05);
   residuals_rho__8->SetBinError(38,1.686931e-05);
   residuals_rho__8->SetBinError(39,1.999035e-05);
   residuals_rho__8->SetBinError(40,2.321365e-05);
   residuals_rho__8->SetBinError(41,2.661591e-05);
   residuals_rho__8->SetBinError(42,4.073087e-05);
   residuals_rho__8->SetBinError(43,5.869547e-05);
   residuals_rho__8->SetBinError(44,0.0001066625);
   residuals_rho__8->SetBinError(45,0.0001853829);
   residuals_rho__8->SetBinError(46,0.0003025789);
   residuals_rho__8->SetBinError(47,0.0004500419);
   residuals_rho__8->SetBinError(48,0.0006141114);
   residuals_rho__8->SetBinError(49,0.0007690284);
   residuals_rho__8->SetBinError(50,0.0007339893);
   residuals_rho__8->SetBinError(51,0.0005580181);
   residuals_rho__8->SetBinError(52,0.000398958);
   residuals_rho__8->SetBinError(53,0.0002753941);
   residuals_rho__8->SetBinError(54,0.0001748615);
   residuals_rho__8->SetBinError(55,8.803461e-05);
   residuals_rho__8->SetBinError(56,4.802982e-05);
   residuals_rho__8->SetBinError(57,3.189357e-05);
   residuals_rho__8->SetBinError(58,2.17318e-05);
   residuals_rho__8->SetBinError(59,1.205463e-05);
   residuals_rho__8->SetBinError(60,8.871971e-06);
   residuals_rho__8->SetBinError(61,5.502163e-06);
   residuals_rho__8->SetBinError(62,3.479873e-06);
   residuals_rho__8->SetBinError(63,3.479873e-06);
   residuals_rho__8->SetBinError(64,4.261957e-06);
   residuals_rho__8->SetBinError(66,2.460642e-06);
   residuals_rho__8->SetBinError(67,2.460642e-06);
   residuals_rho__8->SetBinError(73,3.479873e-06);
   residuals_rho__8->SetBinError(79,2.460642e-06);
   residuals_rho__8->SetBinError(81,2.460642e-06);
   residuals_rho__8->SetBinError(84,2.460642e-06);
   residuals_rho__8->SetBinError(87,2.460642e-06);
   residuals_rho__8->SetBinError(88,2.460642e-06);
   residuals_rho__8->SetBinError(91,3.479873e-06);
   residuals_rho__8->SetBinError(92,2.295134e-05);
   residuals_rho__8->SetBinError(93,5.231397e-05);
   residuals_rho__8->SetBinError(94,6.482286e-05);
   residuals_rho__8->SetBinError(95,5.765469e-05);
   residuals_rho__8->SetBinError(96,3.633094e-05);
   residuals_rho__8->SetBinError(97,1.370028e-05);
   residuals_rho__8->SetBinError(98,1.739937e-05);
   residuals_rho__8->SetBinError(99,3.013659e-05);
   residuals_rho__8->SetBinError(100,3.013659e-05);
   residuals_rho__8->SetBinError(101,0.0001247427);
   residuals_rho__8->SetEntries(409006);
   residuals_rho__8->SetDirectory(0);
   residuals_rho__8->SetStats(0);

   ci = TColor::GetColor("#d85218");
   residuals_rho__8->SetLineColor(ci);
   residuals_rho__8->SetLineWidth(2);
   residuals_rho__8->SetMarkerStyle(20);
   residuals_rho__8->SetMarkerSize(1.2);
   residuals_rho__8->GetXaxis()->SetLabelFont(42);
   residuals_rho__8->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__8->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__8->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__8->GetXaxis()->SetTitleFont(42);
   residuals_rho__8->GetYaxis()->SetLabelFont(42);
   residuals_rho__8->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__8->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__8->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__8->GetYaxis()->SetTitleFont(42);
   residuals_rho__8->GetZaxis()->SetLabelFont(42);
   residuals_rho__8->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__8->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__8->GetZaxis()->SetTitleOffset(1);
   residuals_rho__8->GetZaxis()->SetTitleFont(42);
   residuals_rho__8->Draw("histSAME");
   
   TH1F *residuals_rho__9 = new TH1F("residuals_rho__9","#rho residuals",100,-100,100);
   residuals_rho__9->SetBinContent(0,0.0003160644);
   residuals_rho__9->SetBinContent(1,1.73186e-05);
   residuals_rho__9->SetBinContent(2,1.905046e-05);
   residuals_rho__9->SetBinContent(3,1.991639e-05);
   residuals_rho__9->SetBinContent(4,2.59779e-05);
   residuals_rho__9->SetBinContent(5,1.818453e-05);
   residuals_rho__9->SetBinContent(6,1.905046e-05);
   residuals_rho__9->SetBinContent(7,2.59779e-05);
   residuals_rho__9->SetBinContent(8,3.290533e-05);
   residuals_rho__9->SetBinContent(9,2.078232e-05);
   residuals_rho__9->SetBinContent(10,3.20394e-05);
   residuals_rho__9->SetBinContent(11,4.243056e-05);
   residuals_rho__9->SetBinContent(12,6.321288e-05);
   residuals_rho__9->SetBinContent(13,5.541951e-05);
   residuals_rho__9->SetBinContent(14,4.329649e-05);
   residuals_rho__9->SetBinContent(15,2.424604e-05);
   residuals_rho__9->SetBinContent(16,2.338011e-05);
   residuals_rho__9->SetBinContent(17,1.818453e-05);
   residuals_rho__9->SetBinContent(18,1.73186e-05);
   residuals_rho__9->SetBinContent(19,7.793368e-06);
   residuals_rho__9->SetBinContent(20,3.463719e-06);
   residuals_rho__9->SetBinContent(21,3.463719e-06);
   residuals_rho__9->SetBinContent(22,9.525228e-06);
   residuals_rho__9->SetBinContent(23,2.078232e-05);
   residuals_rho__9->SetBinContent(24,2.857568e-05);
   residuals_rho__9->SetBinContent(25,3.810091e-05);
   residuals_rho__9->SetBinContent(26,3.810091e-05);
   residuals_rho__9->SetBinContent(27,5.368765e-05);
   residuals_rho__9->SetBinContent(28,4.06987e-05);
   residuals_rho__9->SetBinContent(29,5.022393e-05);
   residuals_rho__9->SetBinContent(30,5.80173e-05);
   residuals_rho__9->SetBinContent(31,5.715137e-05);
   residuals_rho__9->SetBinContent(32,4.676021e-05);
   residuals_rho__9->SetBinContent(33,3.377126e-05);
   residuals_rho__9->SetBinContent(34,3.377126e-05);
   residuals_rho__9->SetBinContent(35,4.849207e-05);
   residuals_rho__9->SetBinContent(36,4.416242e-05);
   residuals_rho__9->SetBinContent(37,4.156463e-05);
   residuals_rho__9->SetBinContent(38,7.100624e-05);
   residuals_rho__9->SetBinContent(39,0.000148074);
   residuals_rho__9->SetBinContent(40,0.000370618);
   residuals_rho__9->SetBinContent(41,0.0007429678);
   residuals_rho__9->SetBinContent(42,0.001612361);
   residuals_rho__9->SetBinContent(43,0.002760584);
   residuals_rho__9->SetBinContent(44,0.004518422);
   residuals_rho__9->SetBinContent(45,0.008160522);
   residuals_rho__9->SetBinContent(46,0.02509205);
   residuals_rho__9->SetBinContent(47,0.08059036);
   residuals_rho__9->SetBinContent(48,0.1795921);
   residuals_rho__9->SetBinContent(49,0.2672294);
   residuals_rho__9->SetBinContent(50,0.2193521);
   residuals_rho__9->SetBinContent(51,0.1071372);
   residuals_rho__9->SetBinContent(52,0.05248487);
   residuals_rho__9->SetBinContent(53,0.02983475);
   residuals_rho__9->SetBinContent(54,0.009657715);
   residuals_rho__9->SetBinContent(55,0.002170886);
   residuals_rho__9->SetBinContent(56,0.000826963);
   residuals_rho__9->SetBinContent(57,0.0003411763);
   residuals_rho__9->SetBinContent(58,8.745891e-05);
   residuals_rho__9->SetBinContent(59,2.770975e-05);
   residuals_rho__9->SetBinContent(60,1.298895e-05);
   residuals_rho__9->SetBinContent(61,5.195579e-06);
   residuals_rho__9->SetBinContent(62,8.659298e-07);
   residuals_rho__9->SetBinContent(63,4.329649e-06);
   residuals_rho__9->SetBinContent(64,2.597789e-06);
   residuals_rho__9->SetBinContent(65,1.73186e-06);
   residuals_rho__9->SetBinContent(71,1.73186e-06);
   residuals_rho__9->SetBinContent(74,8.659298e-07);
   residuals_rho__9->SetBinContent(78,8.659298e-07);
   residuals_rho__9->SetBinContent(79,8.659298e-07);
   residuals_rho__9->SetBinContent(80,8.659298e-07);
   residuals_rho__9->SetBinContent(81,2.597789e-06);
   residuals_rho__9->SetBinContent(82,2.597789e-06);
   residuals_rho__9->SetBinContent(83,8.659298e-07);
   residuals_rho__9->SetBinContent(84,8.659298e-07);
   residuals_rho__9->SetBinContent(85,1.73186e-06);
   residuals_rho__9->SetBinContent(86,1.73186e-06);
   residuals_rho__9->SetBinContent(88,8.659298e-07);
   residuals_rho__9->SetBinContent(91,3.463719e-06);
   residuals_rho__9->SetBinContent(92,0.0001749178);
   residuals_rho__9->SetBinContent(93,0.001064228);
   residuals_rho__9->SetBinContent(94,0.001831442);
   residuals_rho__9->SetBinContent(95,0.00135518);
   residuals_rho__9->SetBinContent(96,0.0005853685);
   residuals_rho__9->SetBinContent(97,6.754253e-05);
   residuals_rho__9->SetBinContent(98,0.0001515377);
   residuals_rho__9->SetBinContent(99,0.0003931321);
   residuals_rho__9->SetBinContent(100,0.0003429082);
   residuals_rho__9->SetBinContent(101,0.006341204);
   residuals_rho__9->SetBinError(0,1.654357e-05);
   residuals_rho__9->SetBinError(1,3.872556e-06);
   residuals_rho__9->SetBinError(2,4.061571e-06);
   residuals_rho__9->SetBinError(3,4.152854e-06);
   residuals_rho__9->SetBinError(4,4.742893e-06);
   residuals_rho__9->SetBinError(5,3.968189e-06);
   residuals_rho__9->SetBinError(6,4.061571e-06);
   residuals_rho__9->SetBinError(7,4.742893e-06);
   residuals_rho__9->SetBinError(8,5.33795e-06);
   residuals_rho__9->SetBinError(9,4.242172e-06);
   residuals_rho__9->SetBinError(10,5.267245e-06);
   residuals_rho__9->SetBinError(11,6.061509e-06);
   residuals_rho__9->SetBinError(12,7.398508e-06);
   residuals_rho__9->SetBinError(13,6.927439e-06);
   residuals_rho__9->SetBinError(14,6.123048e-06);
   residuals_rho__9->SetBinError(15,4.58207e-06);
   residuals_rho__9->SetBinError(16,4.499503e-06);
   residuals_rho__9->SetBinError(17,3.968189e-06);
   residuals_rho__9->SetBinError(18,3.872556e-06);
   residuals_rho__9->SetBinError(19,2.597789e-06);
   residuals_rho__9->SetBinError(20,1.73186e-06);
   residuals_rho__9->SetBinError(21,1.73186e-06);
   residuals_rho__9->SetBinError(22,2.871964e-06);
   residuals_rho__9->SetBinError(23,4.242172e-06);
   residuals_rho__9->SetBinError(24,4.974388e-06);
   residuals_rho__9->SetBinError(25,5.743929e-06);
   residuals_rho__9->SetBinError(26,5.743929e-06);
   residuals_rho__9->SetBinError(27,6.818338e-06);
   residuals_rho__9->SetBinError(28,5.936516e-06);
   residuals_rho__9->SetBinError(29,6.594725e-06);
   residuals_rho__9->SetBinError(30,7.087941e-06);
   residuals_rho__9->SetBinError(31,7.034847e-06);
   residuals_rho__9->SetBinError(32,6.363259e-06);
   residuals_rho__9->SetBinError(33,5.40773e-06);
   residuals_rho__9->SetBinError(34,5.40773e-06);
   residuals_rho__9->SetBinError(35,6.480025e-06);
   residuals_rho__9->SetBinError(36,6.183976e-06);
   residuals_rho__9->SetBinError(37,5.999338e-06);
   residuals_rho__9->SetBinError(38,7.841328e-06);
   residuals_rho__9->SetBinError(39,1.13235e-05);
   residuals_rho__9->SetBinError(40,1.79145e-05);
   residuals_rho__9->SetBinError(41,2.53645e-05);
   residuals_rho__9->SetBinError(42,3.736565e-05);
   residuals_rho__9->SetBinError(43,4.889246e-05);
   residuals_rho__9->SetBinError(44,6.255107e-05);
   residuals_rho__9->SetBinError(45,8.406212e-05);
   residuals_rho__9->SetBinError(46,0.000147404);
   residuals_rho__9->SetBinError(47,0.0002641696);
   residuals_rho__9->SetBinError(48,0.0003943528);
   residuals_rho__9->SetBinError(49,0.0004810425);
   residuals_rho__9->SetBinError(50,0.0004358252);
   residuals_rho__9->SetBinError(51,0.000304587);
   residuals_rho__9->SetBinError(52,0.0002131859);
   residuals_rho__9->SetBinError(53,0.0001607321);
   residuals_rho__9->SetBinError(54,9.144891e-05);
   residuals_rho__9->SetBinError(55,4.335706e-05);
   residuals_rho__9->SetBinError(56,2.675989e-05);
   residuals_rho__9->SetBinError(57,1.718822e-05);
   residuals_rho__9->SetBinError(58,8.702487e-06);
   residuals_rho__9->SetBinError(59,4.898439e-06);
   residuals_rho__9->SetBinError(60,3.353732e-06);
   residuals_rho__9->SetBinError(61,2.121086e-06);
   residuals_rho__9->SetBinError(62,8.659298e-07);
   residuals_rho__9->SetBinError(63,1.936278e-06);
   residuals_rho__9->SetBinError(64,1.499834e-06);
   residuals_rho__9->SetBinError(65,1.22461e-06);
   residuals_rho__9->SetBinError(71,1.22461e-06);
   residuals_rho__9->SetBinError(74,8.659298e-07);
   residuals_rho__9->SetBinError(78,8.659298e-07);
   residuals_rho__9->SetBinError(79,8.659298e-07);
   residuals_rho__9->SetBinError(80,8.659298e-07);
   residuals_rho__9->SetBinError(81,1.499834e-06);
   residuals_rho__9->SetBinError(82,1.499834e-06);
   residuals_rho__9->SetBinError(83,8.659298e-07);
   residuals_rho__9->SetBinError(84,8.659298e-07);
   residuals_rho__9->SetBinError(85,1.22461e-06);
   residuals_rho__9->SetBinError(86,1.22461e-06);
   residuals_rho__9->SetBinError(88,8.659298e-07);
   residuals_rho__9->SetBinError(91,1.73186e-06);
   residuals_rho__9->SetBinError(92,1.230718e-05);
   residuals_rho__9->SetBinError(93,3.035699e-05);
   residuals_rho__9->SetBinError(94,3.982336e-05);
   residuals_rho__9->SetBinError(95,3.425625e-05);
   residuals_rho__9->SetBinError(96,2.251418e-05);
   residuals_rho__9->SetBinError(97,7.647685e-06);
   residuals_rho__9->SetBinError(98,1.145517e-05);
   residuals_rho__9->SetBinError(99,1.845061e-05);
   residuals_rho__9->SetBinError(100,1.723179e-05);
   residuals_rho__9->SetBinError(101,7.410154e-05);
   residuals_rho__9->SetEntries(1162516);
   residuals_rho__9->SetDirectory(0);
   residuals_rho__9->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   residuals_rho__9->SetLineColor(ci);
   residuals_rho__9->SetLineWidth(2);
   residuals_rho__9->SetMarkerStyle(20);
   residuals_rho__9->SetMarkerSize(1.2);
   residuals_rho__9->GetXaxis()->SetLabelFont(42);
   residuals_rho__9->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__9->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__9->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__9->GetXaxis()->SetTitleFont(42);
   residuals_rho__9->GetYaxis()->SetLabelFont(42);
   residuals_rho__9->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__9->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__9->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__9->GetYaxis()->SetTitleFont(42);
   residuals_rho__9->GetZaxis()->SetLabelFont(42);
   residuals_rho__9->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__9->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__9->GetZaxis()->SetTitleOffset(1);
   residuals_rho__9->GetZaxis()->SetTitleFont(42);
   residuals_rho__9->Draw("histSAME");
   
   TH1F *residuals_rho__10 = new TH1F("residuals_rho__10","#rho residuals",100,-100,100);
   residuals_rho__10->SetBinContent(0,0.0002584287);
   residuals_rho__10->SetBinContent(1,1.845919e-05);
   residuals_rho__10->SetBinContent(2,2.030511e-05);
   residuals_rho__10->SetBinContent(3,1.292143e-05);
   residuals_rho__10->SetBinContent(4,2.861175e-05);
   residuals_rho__10->SetBinContent(5,1.384439e-05);
   residuals_rho__10->SetBinContent(6,2.122807e-05);
   residuals_rho__10->SetBinContent(7,1.753623e-05);
   residuals_rho__10->SetBinContent(8,3.138063e-05);
   residuals_rho__10->SetBinContent(9,2.676583e-05);
   residuals_rho__10->SetBinContent(10,4.707094e-05);
   residuals_rho__10->SetBinContent(11,3.414951e-05);
   residuals_rho__10->SetBinContent(12,3.138063e-05);
   residuals_rho__10->SetBinContent(13,3.138063e-05);
   residuals_rho__10->SetBinContent(14,2.491991e-05);
   residuals_rho__10->SetBinContent(15,3.784135e-05);
   residuals_rho__10->SetBinContent(16,2.676583e-05);
   residuals_rho__10->SetBinContent(17,2.491991e-05);
   residuals_rho__10->SetBinContent(18,2.676583e-05);
   residuals_rho__10->SetBinContent(19,2.215103e-05);
   residuals_rho__10->SetBinContent(20,1.569031e-05);
   residuals_rho__10->SetBinContent(21,1.476735e-05);
   residuals_rho__10->SetBinContent(22,2.122807e-05);
   residuals_rho__10->SetBinContent(23,3.507247e-05);
   residuals_rho__10->SetBinContent(24,3.968726e-05);
   residuals_rho__10->SetBinContent(25,3.691839e-05);
   residuals_rho__10->SetBinContent(26,5.168574e-05);
   residuals_rho__10->SetBinContent(27,4.522502e-05);
   residuals_rho__10->SetBinContent(28,4.983982e-05);
   residuals_rho__10->SetBinContent(29,5.26087e-05);
   residuals_rho__10->SetBinContent(30,5.353166e-05);
   residuals_rho__10->SetBinContent(31,4.245614e-05);
   residuals_rho__10->SetBinContent(32,4.430206e-05);
   residuals_rho__10->SetBinContent(33,4.891686e-05);
   residuals_rho__10->SetBinContent(34,3.138063e-05);
   residuals_rho__10->SetBinContent(35,3.784135e-05);
   residuals_rho__10->SetBinContent(36,3.691839e-05);
   residuals_rho__10->SetBinContent(37,2.491991e-05);
   residuals_rho__10->SetBinContent(38,5.353166e-05);
   residuals_rho__10->SetBinContent(39,8.491229e-05);
   residuals_rho__10->SetBinContent(40,0.0001642868);
   residuals_rho__10->SetBinContent(41,0.0002722731);
   residuals_rho__10->SetBinContent(42,0.0003673379);
   residuals_rho__10->SetBinContent(43,0.0003931808);
   residuals_rho__10->SetBinContent(44,0.000799283);
   residuals_rho__10->SetBinContent(45,0.002218795);
   residuals_rho__10->SetBinContent(46,0.009409574);
   residuals_rho__10->SetBinContent(47,0.03827421);
   residuals_rho__10->SetBinContent(48,0.1364744);
   residuals_rho__10->SetBinContent(49,0.2680035);
   residuals_rho__10->SetBinContent(50,0.2699952);
   residuals_rho__10->SetBinContent(51,0.1421958);
   residuals_rho__10->SetBinContent(52,0.06871434);
   residuals_rho__10->SetBinContent(53,0.0389009);
   residuals_rho__10->SetBinContent(54,0.01388131);
   residuals_rho__10->SetBinContent(55,0.001708398);
   residuals_rho__10->SetBinContent(56,0.0006248437);
   residuals_rho__10->SetBinContent(57,0.0003534936);
   residuals_rho__10->SetBinContent(58,8.398933e-05);
   residuals_rho__10->SetBinContent(59,1.845919e-05);
   residuals_rho__10->SetBinContent(60,2.768879e-06);
   residuals_rho__10->SetBinContent(61,1.845919e-06);
   residuals_rho__10->SetBinContent(62,2.768879e-06);
   residuals_rho__10->SetBinContent(63,1.845919e-06);
   residuals_rho__10->SetBinContent(64,9.229597e-07);
   residuals_rho__10->SetBinContent(65,2.768879e-06);
   residuals_rho__10->SetBinContent(71,9.229597e-07);
   residuals_rho__10->SetBinContent(74,9.229597e-07);
   residuals_rho__10->SetBinContent(76,9.229597e-07);
   residuals_rho__10->SetBinContent(78,1.845919e-06);
   residuals_rho__10->SetBinContent(81,1.845919e-06);
   residuals_rho__10->SetBinContent(82,9.229597e-07);
   residuals_rho__10->SetBinContent(85,9.229597e-07);
   residuals_rho__10->SetBinContent(86,9.229597e-07);
   residuals_rho__10->SetBinContent(88,9.229597e-07);
   residuals_rho__10->SetBinContent(89,9.229597e-07);
   residuals_rho__10->SetBinContent(90,9.229597e-07);
   residuals_rho__10->SetBinContent(92,4.707094e-05);
   residuals_rho__10->SetBinContent(93,0.0007715942);
   residuals_rho__10->SetBinContent(94,0.001858841);
   residuals_rho__10->SetBinContent(95,0.001485042);
   residuals_rho__10->SetBinContent(96,0.0007909764);
   residuals_rho__10->SetBinContent(97,8.768117e-05);
   residuals_rho__10->SetBinContent(98,7.199085e-05);
   residuals_rho__10->SetBinContent(99,0.0003165752);
   residuals_rho__10->SetBinContent(100,0.0003719527);
   residuals_rho__10->SetBinContent(101,0.006490252);
   residuals_rho__10->SetBinError(0,1.544407e-05);
   residuals_rho__10->SetBinError(1,4.127601e-06);
   residuals_rho__10->SetBinError(2,4.329064e-06);
   residuals_rho__10->SetBinError(3,3.453399e-06);
   residuals_rho__10->SetBinError(4,5.138822e-06);
   residuals_rho__10->SetBinError(5,3.574607e-06);
   residuals_rho__10->SetBinError(6,4.426359e-06);
   residuals_rho__10->SetBinError(7,4.023088e-06);
   residuals_rho__10->SetBinError(8,5.381733e-06);
   residuals_rho__10->SetBinError(9,4.97029e-06);
   residuals_rho__10->SetBinError(10,6.59125e-06);
   residuals_rho__10->SetBinError(11,5.614144e-06);
   residuals_rho__10->SetBinError(12,5.381733e-06);
   residuals_rho__10->SetBinError(13,5.381733e-06);
   residuals_rho__10->SetBinError(14,4.795839e-06);
   residuals_rho__10->SetBinError(15,5.909825e-06);
   residuals_rho__10->SetBinError(16,4.97029e-06);
   residuals_rho__10->SetBinError(17,4.795839e-06);
   residuals_rho__10->SetBinError(18,4.97029e-06);
   residuals_rho__10->SetBinError(19,4.52156e-06);
   residuals_rho__10->SetBinError(20,3.80546e-06);
   residuals_rho__10->SetBinError(21,3.691839e-06);
   residuals_rho__10->SetBinError(22,4.426359e-06);
   residuals_rho__10->SetBinError(23,5.689505e-06);
   residuals_rho__10->SetBinError(24,6.052251e-06);
   residuals_rho__10->SetBinError(25,5.837309e-06);
   residuals_rho__10->SetBinError(26,6.906797e-06);
   residuals_rho__10->SetBinError(27,6.460717e-06);
   residuals_rho__10->SetBinError(28,6.78234e-06);
   residuals_rho__10->SetBinError(29,6.968192e-06);
   residuals_rho__10->SetBinError(30,7.029051e-06);
   residuals_rho__10->SetBinError(31,6.259817e-06);
   residuals_rho__10->SetBinError(32,6.394452e-06);
   residuals_rho__10->SetBinError(33,6.719248e-06);
   residuals_rho__10->SetBinError(34,5.381733e-06);
   residuals_rho__10->SetBinError(35,5.909825e-06);
   residuals_rho__10->SetBinError(36,5.837309e-06);
   residuals_rho__10->SetBinError(37,4.795839e-06);
   residuals_rho__10->SetBinError(38,7.029051e-06);
   residuals_rho__10->SetBinError(39,8.852718e-06);
   residuals_rho__10->SetBinError(40,1.231382e-05);
   residuals_rho__10->SetBinError(41,1.585235e-05);
   residuals_rho__10->SetBinError(42,1.841299e-05);
   residuals_rho__10->SetBinError(43,1.904967e-05);
   residuals_rho__10->SetBinError(44,2.716074e-05);
   residuals_rho__10->SetBinError(45,4.525327e-05);
   residuals_rho__10->SetBinError(46,9.31915e-05);
   residuals_rho__10->SetBinError(47,0.0001879509);
   residuals_rho__10->SetBinError(48,0.0003549089);
   residuals_rho__10->SetBinError(49,0.0004973494);
   residuals_rho__10->SetBinError(50,0.000499194);
   residuals_rho__10->SetBinError(51,0.0003622719);
   residuals_rho__10->SetBinError(52,0.0002518344);
   residuals_rho__10->SetBinError(53,0.0001894834);
   residuals_rho__10->SetBinError(54,0.0001131896);
   residuals_rho__10->SetBinError(55,3.970872e-05);
   residuals_rho__10->SetBinError(56,2.401469e-05);
   residuals_rho__10->SetBinError(57,1.806268e-05);
   residuals_rho__10->SetBinError(58,8.804474e-06);
   residuals_rho__10->SetBinError(59,4.127601e-06);
   residuals_rho__10->SetBinError(60,1.598613e-06);
   residuals_rho__10->SetBinError(61,1.305262e-06);
   residuals_rho__10->SetBinError(62,1.598613e-06);
   residuals_rho__10->SetBinError(63,1.305262e-06);
   residuals_rho__10->SetBinError(64,9.229596e-07);
   residuals_rho__10->SetBinError(65,1.598613e-06);
   residuals_rho__10->SetBinError(71,9.229596e-07);
   residuals_rho__10->SetBinError(74,9.229596e-07);
   residuals_rho__10->SetBinError(76,9.229596e-07);
   residuals_rho__10->SetBinError(78,1.305262e-06);
   residuals_rho__10->SetBinError(81,1.305262e-06);
   residuals_rho__10->SetBinError(82,9.229596e-07);
   residuals_rho__10->SetBinError(85,9.229596e-07);
   residuals_rho__10->SetBinError(86,9.229596e-07);
   residuals_rho__10->SetBinError(88,9.229596e-07);
   residuals_rho__10->SetBinError(89,9.229596e-07);
   residuals_rho__10->SetBinError(90,9.229596e-07);
   residuals_rho__10->SetBinError(92,6.59125e-06);
   residuals_rho__10->SetBinError(93,2.668615e-05);
   residuals_rho__10->SetBinError(94,4.142022e-05);
   residuals_rho__10->SetBinError(95,3.702207e-05);
   residuals_rho__10->SetBinError(96,2.701924e-05);
   residuals_rho__10->SetBinError(97,8.995898e-06);
   residuals_rho__10->SetBinError(98,8.151359e-06);
   residuals_rho__10->SetBinError(99,1.709345e-05);
   residuals_rho__10->SetBinError(100,1.852829e-05);
   residuals_rho__10->SetBinError(101,7.739665e-05);
   residuals_rho__10->SetEntries(1090783);
   residuals_rho__10->SetDirectory(0);
   residuals_rho__10->SetStats(0);

   ci = TColor::GetColor("#ecb01f");
   residuals_rho__10->SetLineColor(ci);
   residuals_rho__10->SetLineWidth(2);
   residuals_rho__10->SetMarkerStyle(20);
   residuals_rho__10->SetMarkerSize(1.2);
   residuals_rho__10->GetXaxis()->SetLabelFont(42);
   residuals_rho__10->GetXaxis()->SetLabelSize(0.05);
   residuals_rho__10->GetXaxis()->SetTitleSize(0.05);
   residuals_rho__10->GetXaxis()->SetTitleOffset(1.4);
   residuals_rho__10->GetXaxis()->SetTitleFont(42);
   residuals_rho__10->GetYaxis()->SetLabelFont(42);
   residuals_rho__10->GetYaxis()->SetLabelSize(0.05);
   residuals_rho__10->GetYaxis()->SetTitleSize(0.05);
   residuals_rho__10->GetYaxis()->SetTitleOffset(1.4);
   residuals_rho__10->GetYaxis()->SetTitleFont(42);
   residuals_rho__10->GetZaxis()->SetLabelFont(42);
   residuals_rho__10->GetZaxis()->SetLabelSize(0.05);
   residuals_rho__10->GetZaxis()->SetTitleSize(0.05);
   residuals_rho__10->GetZaxis()->SetTitleOffset(1);
   residuals_rho__10->GetZaxis()->SetTitleFont(42);
   residuals_rho__10->Draw("histSAME");
   
   TLegend *leg = new TLegend(0.2,0.78,0.9,0.925,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("residuals_rho","ESN #sigma=21.6, #mu= 0.7","l");

   ci = TColor::GetColor("#0071bc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_rho","MLP #sigma=8.2, #mu= -1.8","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_rho","RNN #sigma=8.2, #mu= -2.0","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_rho","biRNN #sigma=7.9, #mu= -1.0","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/residuals_z.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void residuals_z()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 12 15:52:35 2022) by ROOT version 6.26/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-42.1519,-0.08898801,33.79747,0.4671871);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *frame__11 = new TH1F("frame__11","z residuals",100,-100,100);
   frame__11->SetMaximum(0.4393783);
   frame__11->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ecb01f");
   frame__11->SetLineColor(ci);
   frame__11->SetLineWidth(2);
   frame__11->SetMarkerStyle(20);
   frame__11->SetMarkerSize(1.2);
   frame__11->GetXaxis()->SetTitle("z_{true} - z_{pred} (mm)");
   frame__11->GetXaxis()->SetRange(36,65);
   frame__11->GetXaxis()->SetNdivisions(505);
   frame__11->GetXaxis()->SetLabelFont(42);
   frame__11->GetXaxis()->SetLabelSize(0.05);
   frame__11->GetXaxis()->SetTitleSize(0.05);
   frame__11->GetXaxis()->SetTitleOffset(1.4);
   frame__11->GetXaxis()->SetTitleFont(42);
   frame__11->GetYaxis()->SetTitle("A.U.");
   frame__11->GetYaxis()->SetLabelFont(42);
   frame__11->GetYaxis()->SetLabelSize(0.05);
   frame__11->GetYaxis()->SetTitleSize(0.05);
   frame__11->GetYaxis()->SetTitleOffset(1.4);
   frame__11->GetYaxis()->SetTitleFont(42);
   frame__11->GetZaxis()->SetLabelFont(42);
   frame__11->GetZaxis()->SetLabelSize(0.05);
   frame__11->GetZaxis()->SetTitleSize(0.05);
   frame__11->GetZaxis()->SetTitleOffset(1);
   frame__11->GetZaxis()->SetTitleFont(42);
   frame__11->Draw("");
   
   TH1F *residuals_z__12 = new TH1F("residuals_z__12","z residuals",100,-100,100);
   residuals_z__12->SetBinContent(0,0.001173128);
   residuals_z__12->SetBinContent(1,5.261735e-05);
   residuals_z__12->SetBinContent(2,6.57717e-05);
   residuals_z__12->SetBinContent(3,5.85966e-05);
   residuals_z__12->SetBinContent(4,7.533849e-05);
   residuals_z__12->SetBinContent(5,7.055509e-05);
   residuals_z__12->SetBinContent(6,7.533849e-05);
   residuals_z__12->SetBinContent(7,8.131773e-05);
   residuals_z__12->SetBinContent(8,0.0001016472);
   residuals_z__12->SetBinContent(9,0.000111214);
   residuals_z__12->SetBinContent(10,0.0001315434);
   residuals_z__12->SetBinContent(11,0.0001171932);
   residuals_z__12->SetBinContent(12,0.0001219766);
   residuals_z__12->SetBinContent(13,0.0001793773);
   residuals_z__12->SetBinContent(14,0.0002068819);
   residuals_z__12->SetBinContent(15,0.0001877483);
   residuals_z__12->SetBinContent(16,0.0002571075);
   residuals_z__12->SetBinContent(17,0.0002511283);
   residuals_z__12->SetBinContent(18,0.000269066);
   residuals_z__12->SetBinContent(19,0.0002965705);
   residuals_z__12->SetBinContent(20,0.0003539713);
   residuals_z__12->SetBinContent(21,0.0003288585);
   residuals_z__12->SetBinContent(22,0.0003659298);
   residuals_z__12->SetBinContent(23,0.00044366);
   residuals_z__12->SetBinContent(24,0.0004508351);
   residuals_z__12->SetBinContent(25,0.0005094316);
   residuals_z__12->SetBinContent(26,0.0004974732);
   residuals_z__12->SetBinContent(27,0.0005154109);
   residuals_z__12->SetBinContent(28,0.000546503);
   residuals_z__12->SetBinContent(29,0.0006110788);
   residuals_z__12->SetBinContent(30,0.0006469543);
   residuals_z__12->SetBinContent(31,0.0007486015);
   residuals_z__12->SetBinContent(32,0.0008490527);
   residuals_z__12->SetBinContent(33,0.001040389);
   residuals_z__12->SetBinContent(34,0.001303475);
   residuals_z__12->SetBinContent(35,0.001617984);
   residuals_z__12->SetBinContent(36,0.002043706);
   residuals_z__12->SetBinContent(37,0.002505304);
   residuals_z__12->SetBinContent(38,0.003271843);
   residuals_z__12->SetBinContent(39,0.003896076);
   residuals_z__12->SetBinContent(40,0.005023762);
   residuals_z__12->SetBinContent(41,0.005723333);
   residuals_z__12->SetBinContent(42,0.007462098);
   residuals_z__12->SetBinContent(43,0.01087625);
   residuals_z__12->SetBinContent(44,0.01607819);
   residuals_z__12->SetBinContent(45,0.02455795);
   residuals_z__12->SetBinContent(46,0.03891293);
   residuals_z__12->SetBinContent(47,0.05894698);
   residuals_z__12->SetBinContent(48,0.08434801);
   residuals_z__12->SetBinContent(49,0.1060347);
   residuals_z__12->SetBinContent(50,0.1118406);
   residuals_z__12->SetBinContent(51,0.1066901);
   residuals_z__12->SetBinContent(52,0.09612712);
   residuals_z__12->SetBinContent(53,0.08386489);
   residuals_z__12->SetBinContent(54,0.06749491);
   residuals_z__12->SetBinContent(55,0.04769763);
   residuals_z__12->SetBinContent(56,0.03010669);
   residuals_z__12->SetBinContent(57,0.01865166);
   residuals_z__12->SetBinContent(58,0.01142395);
   residuals_z__12->SetBinContent(59,0.007719205);
   residuals_z__12->SetBinContent(60,0.005882381);
   residuals_z__12->SetBinContent(61,0.004870693);
   residuals_z__12->SetBinContent(62,0.003876942);
   residuals_z__12->SetBinContent(63,0.003167804);
   residuals_z__12->SetBinContent(64,0.002489757);
   residuals_z__12->SetBinContent(65,0.001890637);
   residuals_z__12->SetBinContent(66,0.001542645);
   residuals_z__12->SetBinContent(67,0.001256837);
   residuals_z__12->SetBinContent(68,0.0009554834);
   residuals_z__12->SetBinContent(69,0.000704355);
   residuals_z__12->SetBinContent(70,0.0005919453);
   residuals_z__12->SetBinContent(71,0.0006050996);
   residuals_z__12->SetBinContent(72,0.0006182539);
   residuals_z__12->SetBinContent(73,0.000522586);
   residuals_z__12->SetBinContent(74,0.0005273694);
   residuals_z__12->SetBinContent(75,0.0004580102);
   residuals_z__12->SetBinContent(76,0.0004149596);
   residuals_z__12->SetBinContent(77,0.0003946302);
   residuals_z__12->SetBinContent(78,0.0004400724);
   residuals_z__12->SetBinContent(79,0.0003623422);
   residuals_z__12->SetBinContent(80,0.0003754966);
   residuals_z__12->SetBinContent(81,0.0003192917);
   residuals_z__12->SetBinContent(82,0.0003276626);
   residuals_z__12->SetBinContent(83,0.0002965705);
   residuals_z__12->SetBinContent(84,0.0002858079);
   residuals_z__12->SetBinContent(85,0.0002427573);
   residuals_z__12->SetBinContent(86,0.0002343864);
   residuals_z__12->SetBinContent(87,0.0001913358);
   residuals_z__12->SetBinContent(88,0.0001769856);
   residuals_z__12->SetBinContent(89,0.0001686147);
   residuals_z__12->SetBinContent(90,0.0001339351);
   residuals_z__12->SetBinContent(91,0.000118389);
   residuals_z__12->SetBinContent(92,0.0001231724);
   residuals_z__12->SetBinContent(93,0.0001016472);
   residuals_z__12->SetBinContent(94,0.0001016472);
   residuals_z__12->SetBinContent(95,8.729698e-05);
   residuals_z__12->SetBinContent(96,7.175094e-05);
   residuals_z__12->SetBinContent(97,8.131773e-05);
   residuals_z__12->SetBinContent(98,4.663811e-05);
   residuals_z__12->SetBinContent(99,5.740075e-05);
   residuals_z__12->SetBinContent(100,4.663811e-05);
   residuals_z__12->SetBinContent(101,0.001192261);
   residuals_z__12->SetBinError(0,3.745509e-05);
   residuals_z__12->SetBinError(1,7.932365e-06);
   residuals_z__12->SetBinError(2,8.868653e-06);
   residuals_z__12->SetBinError(3,8.370943e-06);
   residuals_z__12->SetBinError(4,9.491757e-06);
   residuals_z__12->SetBinError(5,9.18549e-06);
   residuals_z__12->SetBinError(6,9.491757e-06);
   residuals_z__12->SetBinError(7,9.861223e-06);
   residuals_z__12->SetBinError(8,1.102518e-05);
   residuals_z__12->SetBinError(9,1.153235e-05);
   residuals_z__12->SetBinError(10,1.254217e-05);
   residuals_z__12->SetBinError(11,1.18383e-05);
   residuals_z__12->SetBinError(12,1.207748e-05);
   residuals_z__12->SetBinError(13,1.46461e-05);
   residuals_z__12->SetBinError(14,1.572894e-05);
   residuals_z__12->SetBinError(15,1.498394e-05);
   residuals_z__12->SetBinError(16,1.753459e-05);
   residuals_z__12->SetBinError(17,1.73295e-05);
   residuals_z__12->SetBinError(18,1.793773e-05);
   residuals_z__12->SetBinError(19,1.883225e-05);
   residuals_z__12->SetBinError(20,2.057416e-05);
   residuals_z__12->SetBinError(21,1.983091e-05);
   residuals_z__12->SetBinError(22,2.091881e-05);
   residuals_z__12->SetBinError(23,2.303368e-05);
   residuals_z__12->SetBinError(24,2.321919e-05);
   residuals_z__12->SetBinError(25,2.468204e-05);
   residuals_z__12->SetBinError(26,2.439063e-05);
   residuals_z__12->SetBinError(27,2.482647e-05);
   residuals_z__12->SetBinError(28,2.556433e-05);
   residuals_z__12->SetBinError(29,2.703254e-05);
   residuals_z__12->SetBinError(30,2.781474e-05);
   residuals_z__12->SetBinError(31,2.992013e-05);
   residuals_z__12->SetBinError(32,3.186438e-05);
   residuals_z__12->SetBinError(33,3.527248e-05);
   residuals_z__12->SetBinError(34,3.948113e-05);
   residuals_z__12->SetBinError(35,4.398709e-05);
   residuals_z__12->SetBinError(36,4.943646e-05);
   residuals_z__12->SetBinError(37,5.473541e-05);
   residuals_z__12->SetBinError(38,6.255102e-05);
   residuals_z__12->SetBinError(39,6.825774e-05);
   residuals_z__12->SetBinError(40,7.75091e-05);
   residuals_z__12->SetBinError(41,8.272993e-05);
   residuals_z__12->SetBinError(42,9.44645e-05);
   residuals_z__12->SetBinError(43,0.0001140454);
   residuals_z__12->SetBinError(44,0.0001386618);
   residuals_z__12->SetBinError(45,0.0001713698);
   residuals_z__12->SetBinError(46,0.0002157174);
   residuals_z__12->SetBinError(47,0.0002655027);
   residuals_z__12->SetBinError(48,0.0003175964);
   residuals_z__12->SetBinError(49,0.000356092);
   residuals_z__12->SetBinError(50,0.0003657109);
   residuals_z__12->SetBinError(51,0.0003571907);
   residuals_z__12->SetBinError(52,0.000339048);
   residuals_z__12->SetBinError(53,0.0003166856);
   residuals_z__12->SetBinError(54,0.0002841016);
   residuals_z__12->SetBinError(55,0.0002388287);
   residuals_z__12->SetBinError(56,0.0001897447);
   residuals_z__12->SetBinError(57,0.0001493471);
   residuals_z__12->SetBinError(58,0.0001168816);
   residuals_z__12->SetBinError(59,9.607811e-05);
   residuals_z__12->SetBinError(60,8.387156e-05);
   residuals_z__12->SetBinError(61,7.631915e-05);
   residuals_z__12->SetBinError(62,6.808992e-05);
   residuals_z__12->SetBinError(63,6.154848e-05);
   residuals_z__12->SetBinError(64,5.456532e-05);
   residuals_z__12->SetBinError(65,4.75491e-05);
   residuals_z__12->SetBinError(66,4.295079e-05);
   residuals_z__12->SetBinError(67,3.876838e-05);
   residuals_z__12->SetBinError(68,3.380257e-05);
   residuals_z__12->SetBinError(69,2.902244e-05);
   residuals_z__12->SetBinError(70,2.660596e-05);
   residuals_z__12->SetBinError(71,2.689996e-05);
   residuals_z__12->SetBinError(72,2.719078e-05);
   residuals_z__12->SetBinError(73,2.499868e-05);
   residuals_z__12->SetBinError(74,2.511283e-05);
   residuals_z__12->SetBinError(75,2.340323e-05);
   residuals_z__12->SetBinError(76,2.22762e-05);
   residuals_z__12->SetBinError(77,2.172368e-05);
   residuals_z__12->SetBinError(78,2.294036e-05);
   residuals_z__12->SetBinError(79,2.081602e-05);
   residuals_z__12->SetBinError(80,2.11905e-05);
   residuals_z__12->SetBinError(81,1.954033e-05);
   residuals_z__12->SetBinError(82,1.979482e-05);
   residuals_z__12->SetBinError(83,1.883225e-05);
   residuals_z__12->SetBinError(84,1.848738e-05);
   residuals_z__12->SetBinError(85,1.703823e-05);
   residuals_z__12->SetBinError(86,1.674189e-05);
   residuals_z__12->SetBinError(87,1.512643e-05);
   residuals_z__12->SetBinError(88,1.454813e-05);
   residuals_z__12->SetBinError(89,1.419992e-05);
   residuals_z__12->SetBinError(90,1.265568e-05);
   residuals_z__12->SetBinError(91,1.189855e-05);
   residuals_z__12->SetBinError(92,1.213654e-05);
   residuals_z__12->SetBinError(93,1.102518e-05);
   residuals_z__12->SetBinError(94,1.102518e-05);
   residuals_z__12->SetBinError(95,1.021734e-05);
   residuals_z__12->SetBinError(96,9.263006e-06);
   residuals_z__12->SetBinError(97,9.861223e-06);
   residuals_z__12->SetBinError(98,7.468074e-06);
   residuals_z__12->SetBinError(99,8.285085e-06);
   residuals_z__12->SetBinError(100,7.468074e-06);
   residuals_z__12->SetBinError(101,3.77593e-05);
   residuals_z__12->SetEntries(838204);
   residuals_z__12->SetDirectory(0);
   residuals_z__12->SetStats(0);

   ci = TColor::GetColor("#0071bc");
   residuals_z__12->SetLineColor(ci);
   residuals_z__12->SetLineWidth(2);
   residuals_z__12->SetMarkerStyle(20);
   residuals_z__12->SetMarkerSize(1.2);
   residuals_z__12->GetXaxis()->SetLabelFont(42);
   residuals_z__12->GetXaxis()->SetLabelSize(0.05);
   residuals_z__12->GetXaxis()->SetTitleSize(0.05);
   residuals_z__12->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__12->GetXaxis()->SetTitleFont(42);
   residuals_z__12->GetYaxis()->SetLabelFont(42);
   residuals_z__12->GetYaxis()->SetLabelSize(0.05);
   residuals_z__12->GetYaxis()->SetTitleSize(0.05);
   residuals_z__12->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__12->GetYaxis()->SetTitleFont(42);
   residuals_z__12->GetZaxis()->SetLabelFont(42);
   residuals_z__12->GetZaxis()->SetLabelSize(0.05);
   residuals_z__12->GetZaxis()->SetTitleSize(0.05);
   residuals_z__12->GetZaxis()->SetTitleOffset(1);
   residuals_z__12->GetZaxis()->SetTitleFont(42);
   residuals_z__12->Draw("histSAME");
   
   TH1F *residuals_z__13 = new TH1F("residuals_z__13","z residuals",100,-100,100);
   residuals_z__13->SetBinContent(0,0.001011861);
   residuals_z__13->SetBinContent(1,5.390056e-05);
   residuals_z__13->SetBinContent(2,5.145054e-05);
   residuals_z__13->SetBinContent(3,4.410046e-05);
   residuals_z__13->SetBinContent(4,3.675039e-05);
   residuals_z__13->SetBinContent(5,8.575089e-05);
   residuals_z__13->SetBinContent(6,6.860072e-05);
   residuals_z__13->SetBinContent(7,0.000100451);
   residuals_z__13->SetBinContent(8,0.0001053511);
   residuals_z__13->SetBinContent(9,0.0001078011);
   residuals_z__13->SetBinContent(10,0.0001200513);
   residuals_z__13->SetBinContent(11,0.0001078011);
   residuals_z__13->SetBinContent(12,0.0001029011);
   residuals_z__13->SetBinContent(13,0.0001151512);
   residuals_z__13->SetBinContent(14,8.820092e-05);
   residuals_z__13->SetBinContent(15,0.0001127012);
   residuals_z__13->SetBinContent(16,0.0001176012);
   residuals_z__13->SetBinContent(17,0.0001641517);
   residuals_z__13->SetBinContent(18,0.0001102512);
   residuals_z__13->SetBinContent(19,0.0001225013);
   residuals_z__13->SetBinContent(20,0.0001127012);
   residuals_z__13->SetBinContent(21,0.0001641517);
   residuals_z__13->SetBinContent(22,0.0001151512);
   residuals_z__13->SetBinContent(23,0.0001225013);
   residuals_z__13->SetBinContent(24,0.0001421015);
   residuals_z__13->SetBinContent(25,0.0001837519);
   residuals_z__13->SetBinContent(26,0.0001666017);
   residuals_z__13->SetBinContent(27,0.0001323014);
   residuals_z__13->SetBinContent(28,0.0001984521);
   residuals_z__13->SetBinContent(29,0.0001788519);
   residuals_z__13->SetBinContent(30,0.0001788519);
   residuals_z__13->SetBinContent(31,0.0001764018);
   residuals_z__13->SetBinContent(32,0.0001813019);
   residuals_z__13->SetBinContent(33,0.000188652);
   residuals_z__13->SetBinContent(34,0.0002523526);
   residuals_z__13->SetBinContent(35,0.0002989031);
   residuals_z__13->SetBinContent(36,0.0003626038);
   residuals_z__13->SetBinContent(37,0.0003234034);
   residuals_z__13->SetBinContent(38,0.0004459046);
   residuals_z__13->SetBinContent(39,0.0005096053);
   residuals_z__13->SetBinContent(40,0.0006076064);
   residuals_z__13->SetBinContent(41,0.00095551);
   residuals_z__13->SetBinContent(42,0.001286263);
   residuals_z__13->SetBinContent(43,0.00192082);
   residuals_z__13->SetBinContent(44,0.00286653);
   residuals_z__13->SetBinContent(45,0.004941701);
   residuals_z__13->SetBinContent(46,0.008359487);
   residuals_z__13->SetBinContent(47,0.01532491);
   residuals_z__13->SetBinContent(48,0.03207574);
   residuals_z__13->SetBinContent(49,0.07339296);
   residuals_z__13->SetBinContent(50,0.1682457);
   residuals_z__13->SetBinContent(51,0.2915041);
   residuals_z__13->SetBinContent(52,0.1954165);
   residuals_z__13->SetBinContent(53,0.09047209);
   residuals_z__13->SetBinContent(54,0.04593553);
   residuals_z__13->SetBinContent(55,0.0236991);
   residuals_z__13->SetBinContent(56,0.01212763);
   residuals_z__13->SetBinContent(57,0.006864972);
   residuals_z__13->SetBinContent(58,0.004187094);
   residuals_z__13->SetBinContent(59,0.002778329);
   residuals_z__13->SetBinContent(60,0.001788519);
   residuals_z__13->SetBinContent(61,0.001359764);
   residuals_z__13->SetBinContent(62,0.0009726601);
   residuals_z__13->SetBinContent(63,0.0006541568);
   residuals_z__13->SetBinContent(64,0.0005831061);
   residuals_z__13->SetBinContent(65,0.0004581548);
   residuals_z__13->SetBinContent(66,0.0003675038);
   residuals_z__13->SetBinContent(67,0.000384654);
   residuals_z__13->SetBinContent(68,0.0003087032);
   residuals_z__13->SetBinContent(69,0.0002033521);
   residuals_z__13->SetBinContent(70,0.000196002);
   residuals_z__13->SetBinContent(71,0.0002009021);
   residuals_z__13->SetBinContent(72,0.0001715018);
   residuals_z__13->SetBinContent(73,0.0001543516);
   residuals_z__13->SetBinContent(74,0.0001764018);
   residuals_z__13->SetBinContent(75,0.0001519016);
   residuals_z__13->SetBinContent(76,9.800102e-05);
   residuals_z__13->SetBinContent(77,0.0001445515);
   residuals_z__13->SetBinContent(78,0.0001249513);
   residuals_z__13->SetBinContent(79,0.0001200513);
   residuals_z__13->SetBinContent(80,0.0001225013);
   residuals_z__13->SetBinContent(81,0.0001519016);
   residuals_z__13->SetBinContent(82,0.0001347514);
   residuals_z__13->SetBinContent(83,0.0001274013);
   residuals_z__13->SetBinContent(84,0.0001249513);
   residuals_z__13->SetBinContent(85,0.0001102512);
   residuals_z__13->SetBinContent(86,0.0001200513);
   residuals_z__13->SetBinContent(87,0.000100451);
   residuals_z__13->SetBinContent(88,8.575089e-05);
   residuals_z__13->SetBinContent(89,0.0001421015);
   residuals_z__13->SetBinContent(90,8.820092e-05);
   residuals_z__13->SetBinContent(91,0.0001470015);
   residuals_z__13->SetBinContent(92,0.0001053511);
   residuals_z__13->SetBinContent(93,0.0001323014);
   residuals_z__13->SetBinContent(94,8.820092e-05);
   residuals_z__13->SetBinContent(95,7.840082e-05);
   residuals_z__13->SetBinContent(96,8.575089e-05);
   residuals_z__13->SetBinContent(97,6.615069e-05);
   residuals_z__13->SetBinContent(98,7.350077e-05);
   residuals_z__13->SetBinContent(99,3.430036e-05);
   residuals_z__13->SetBinContent(100,4.900051e-05);
   residuals_z__13->SetBinContent(101,0.001063311);
   residuals_z__13->SetBinError(0,4.97904e-05);
   residuals_z__13->SetBinError(1,1.149164e-05);
   residuals_z__13->SetBinError(2,1.122743e-05);
   residuals_z__13->SetBinError(3,1.039458e-05);
   residuals_z__13->SetBinError(4,9.488908e-06);
   residuals_z__13->SetBinError(5,1.449455e-05);
   residuals_z__13->SetBinError(6,1.296432e-05);
   residuals_z__13->SetBinError(7,1.568782e-05);
   residuals_z__13->SetBinError(8,1.606589e-05);
   residuals_z__13->SetBinError(9,1.625163e-05);
   residuals_z__13->SetBinError(10,1.715018e-05);
   residuals_z__13->SetBinError(11,1.625163e-05);
   residuals_z__13->SetBinError(12,1.587798e-05);
   residuals_z__13->SetBinError(13,1.679653e-05);
   residuals_z__13->SetBinError(14,1.470015e-05);
   residuals_z__13->SetBinError(15,1.661688e-05);
   residuals_z__13->SetBinError(16,1.697428e-05);
   residuals_z__13->SetBinError(17,2.005432e-05);
   residuals_z__13->SetBinError(18,1.643527e-05);
   residuals_z__13->SetBinError(19,1.73243e-05);
   residuals_z__13->SetBinError(20,1.661688e-05);
   residuals_z__13->SetBinError(21,2.005432e-05);
   residuals_z__13->SetBinError(22,1.679653e-05);
   residuals_z__13->SetBinError(23,1.73243e-05);
   residuals_z__13->SetBinError(24,1.865884e-05);
   residuals_z__13->SetBinError(25,2.121784e-05);
   residuals_z__13->SetBinError(26,2.020343e-05);
   residuals_z__13->SetBinError(27,1.800394e-05);
   residuals_z__13->SetBinError(28,2.205023e-05);
   residuals_z__13->SetBinError(29,2.093303e-05);
   residuals_z__13->SetBinError(30,2.093303e-05);
   residuals_z__13->SetBinError(31,2.078916e-05);
   residuals_z__13->SetBinError(32,2.107592e-05);
   residuals_z__13->SetBinError(33,2.149889e-05);
   residuals_z__13->SetBinError(34,2.486504e-05);
   residuals_z__13->SetBinError(35,2.706142e-05);
   residuals_z__13->SetBinError(36,2.980585e-05);
   residuals_z__13->SetBinError(37,2.814865e-05);
   residuals_z__13->SetBinError(38,3.305265e-05);
   residuals_z__13->SetBinError(39,3.533477e-05);
   residuals_z__13->SetBinError(40,3.858304e-05);
   residuals_z__13->SetBinError(41,4.838413e-05);
   residuals_z__13->SetBinError(42,5.613714e-05);
   residuals_z__13->SetBinError(43,6.860072e-05);
   residuals_z__13->SetBinError(44,8.380377e-05);
   residuals_z__13->SetBinError(45,0.0001100332);
   residuals_z__13->SetBinError(46,0.0001431117);
   residuals_z__13->SetBinError(47,0.000193769);
   residuals_z__13->SetBinError(48,0.0002803326);
   residuals_z__13->SetBinError(49,0.0004240456);
   residuals_z__13->SetBinError(50,0.0006420329);
   residuals_z__13->SetBinError(51,0.000845099);
   residuals_z__13->SetBinError(52,0.000691936);
   residuals_z__13->SetBinError(53,0.0004708067);
   residuals_z__13->SetBinError(54,0.0003354746);
   residuals_z__13->SetBinError(55,0.0002409635);
   residuals_z__13->SetBinError(56,0.0001723746);
   residuals_z__13->SetBinError(57,0.0001296895);
   residuals_z__13->SetBinError(58,0.0001012842);
   residuals_z__13->SetBinError(59,8.250441e-05);
   residuals_z__13->SetBinError(60,6.619605e-05);
   residuals_z__13->SetBinError(61,5.771878e-05);
   residuals_z__13->SetBinError(62,4.881641e-05);
   residuals_z__13->SetBinError(63,4.003375e-05);
   residuals_z__13->SetBinError(64,3.779715e-05);
   residuals_z__13->SetBinError(65,3.35036e-05);
   residuals_z__13->SetBinError(66,3.000656e-05);
   residuals_z__13->SetBinError(67,3.069873e-05);
   residuals_z__13->SetBinError(68,2.750147e-05);
   residuals_z__13->SetBinError(69,2.23208e-05);
   residuals_z__13->SetBinError(70,2.19137e-05);
   residuals_z__13->SetBinError(71,2.218593e-05);
   residuals_z__13->SetBinError(72,2.049838e-05);
   residuals_z__13->SetBinError(73,1.944648e-05);
   residuals_z__13->SetBinError(74,2.078916e-05);
   residuals_z__13->SetBinError(75,1.929152e-05);
   residuals_z__13->SetBinError(76,1.549532e-05);
   residuals_z__13->SetBinError(77,1.8819e-05);
   residuals_z__13->SetBinError(78,1.749668e-05);
   residuals_z__13->SetBinError(79,1.715018e-05);
   residuals_z__13->SetBinError(80,1.73243e-05);
   residuals_z__13->SetBinError(81,1.929152e-05);
   residuals_z__13->SetBinError(82,1.816988e-05);
   residuals_z__13->SetBinError(83,1.766739e-05);
   residuals_z__13->SetBinError(84,1.749668e-05);
   residuals_z__13->SetBinError(85,1.643527e-05);
   residuals_z__13->SetBinError(86,1.715018e-05);
   residuals_z__13->SetBinError(87,1.568782e-05);
   residuals_z__13->SetBinError(88,1.449455e-05);
   residuals_z__13->SetBinError(89,1.865884e-05);
   residuals_z__13->SetBinError(90,1.470015e-05);
   residuals_z__13->SetBinError(91,1.897782e-05);
   residuals_z__13->SetBinError(92,1.606589e-05);
   residuals_z__13->SetBinError(93,1.800394e-05);
   residuals_z__13->SetBinError(94,1.470015e-05);
   residuals_z__13->SetBinError(95,1.385944e-05);
   residuals_z__13->SetBinError(96,1.449455e-05);
   residuals_z__13->SetBinError(97,1.273071e-05);
   residuals_z__13->SetBinError(98,1.341934e-05);
   residuals_z__13->SetBinError(99,9.167156e-06);
   residuals_z__13->SetBinError(100,1.095685e-05);
   residuals_z__13->SetBinError(101,5.104057e-05);
   residuals_z__13->SetEntries(409006);
   residuals_z__13->SetDirectory(0);
   residuals_z__13->SetStats(0);

   ci = TColor::GetColor("#d85218");
   residuals_z__13->SetLineColor(ci);
   residuals_z__13->SetLineWidth(2);
   residuals_z__13->SetMarkerStyle(20);
   residuals_z__13->SetMarkerSize(1.2);
   residuals_z__13->GetXaxis()->SetLabelFont(42);
   residuals_z__13->GetXaxis()->SetLabelSize(0.05);
   residuals_z__13->GetXaxis()->SetTitleSize(0.05);
   residuals_z__13->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__13->GetXaxis()->SetTitleFont(42);
   residuals_z__13->GetYaxis()->SetLabelFont(42);
   residuals_z__13->GetYaxis()->SetLabelSize(0.05);
   residuals_z__13->GetYaxis()->SetTitleSize(0.05);
   residuals_z__13->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__13->GetYaxis()->SetTitleFont(42);
   residuals_z__13->GetZaxis()->SetLabelFont(42);
   residuals_z__13->GetZaxis()->SetLabelSize(0.05);
   residuals_z__13->GetZaxis()->SetTitleSize(0.05);
   residuals_z__13->GetZaxis()->SetTitleOffset(1);
   residuals_z__13->GetZaxis()->SetTitleFont(42);
   residuals_z__13->Draw("histSAME");
   
   TH1F *residuals_z__14 = new TH1F("residuals_z__14","z residuals",100,-100,100);
   residuals_z__14->SetBinContent(0,0.001121616);
   residuals_z__14->SetBinContent(1,5.172713e-05);
   residuals_z__14->SetBinContent(2,5.000289e-05);
   residuals_z__14->SetBinContent(3,5.345136e-05);
   residuals_z__14->SetBinContent(4,5.94862e-05);
   residuals_z__14->SetBinContent(5,6.724527e-05);
   residuals_z__14->SetBinContent(6,7.155586e-05);
   residuals_z__14->SetBinContent(7,9.310883e-05);
   residuals_z__14->SetBinContent(8,9.828154e-05);
   residuals_z__14->SetBinContent(9,0.0001069027);
   residuals_z__14->SetBinContent(10,0.0001000058);
   residuals_z__14->SetBinContent(11,0.00010173);
   residuals_z__14->SetBinContent(12,0.0001112133);
   residuals_z__14->SetBinContent(13,9.65573e-05);
   residuals_z__14->SetBinContent(14,9.397094e-05);
   residuals_z__14->SetBinContent(15,0.0001301799);
   residuals_z__14->SetBinContent(16,0.0001224209);
   residuals_z__14->SetBinContent(17,0.0001293178);
   residuals_z__14->SetBinContent(18,0.0001215587);
   residuals_z__14->SetBinContent(19,0.0001405254);
   residuals_z__14->SetBinContent(20,0.0001224209);
   residuals_z__14->SetBinContent(21,0.0001422496);
   residuals_z__14->SetBinContent(22,0.0001250072);
   residuals_z__14->SetBinContent(23,0.0001405254);
   residuals_z__14->SetBinContent(24,0.0001517329);
   residuals_z__14->SetBinContent(25,0.0001508708);
   residuals_z__14->SetBinContent(26,0.0001482844);
   residuals_z__14->SetBinContent(27,0.0001396632);
   residuals_z__14->SetBinContent(28,0.0001801828);
   residuals_z__14->SetBinContent(29,0.0001844934);
   residuals_z__14->SetBinContent(30,0.0001422496);
   residuals_z__14->SetBinContent(31,0.0001603541);
   residuals_z__14->SetBinContent(32,0.0001767343);
   residuals_z__14->SetBinContent(33,0.0001767343);
   residuals_z__14->SetBinContent(34,0.0001836313);
   residuals_z__14->SetBinContent(35,0.0002232888);
   residuals_z__14->SetBinContent(36,0.0002344963);
   residuals_z__14->SetBinContent(37,0.0002982931);
   residuals_z__14->SetBinContent(38,0.0003448475);
   residuals_z__14->SetBinContent(39,0.0004008852);
   residuals_z__14->SetBinContent(40,0.0005327894);
   residuals_z__14->SetBinContent(41,0.0008172886);
   residuals_z__14->SetBinContent(42,0.001161274);
   residuals_z__14->SetBinContent(43,0.001780275);
   residuals_z__14->SetBinContent(44,0.002762228);
   residuals_z__14->SetBinContent(45,0.003996782);
   residuals_z__14->SetBinContent(46,0.006777116);
   residuals_z__14->SetBinContent(47,0.01420341);
   residuals_z__14->SetBinContent(48,0.03384592);
   residuals_z__14->SetBinContent(49,0.09363558);
   residuals_z__14->SetBinContent(50,0.2926152);
   residuals_z__14->SetBinContent(51,0.3379833);
   residuals_z__14->SetBinContent(52,0.1241986);
   residuals_z__14->SetBinContent(53,0.04282058);
   residuals_z__14->SetBinContent(54,0.01643285);
   residuals_z__14->SetBinContent(55,0.006790048);
   residuals_z__14->SetBinContent(56,0.003399334);
   residuals_z__14->SetBinContent(57,0.001966493);
   residuals_z__14->SetBinContent(58,0.001231968);
   residuals_z__14->SetBinContent(59,0.0008991899);
   residuals_z__14->SetBinContent(60,0.0005853786);
   residuals_z__14->SetBinContent(61,0.0004551987);
   residuals_z__14->SetBinContent(62,0.0003681247);
   residuals_z__14->SetBinContent(63,0.0003241567);
   residuals_z__14->SetBinContent(64,0.0002474281);
   residuals_z__14->SetBinContent(65,0.000239669);
   residuals_z__14->SetBinContent(66,0.0002120812);
   residuals_z__14->SetBinContent(67,0.000225013);
   residuals_z__14->SetBinContent(68,0.0002241509);
   residuals_z__14->SetBinContent(69,0.000159492);
   residuals_z__14->SetBinContent(70,0.0001405254);
   residuals_z__14->SetBinContent(71,0.0001431117);
   residuals_z__14->SetBinContent(72,0.0001474223);
   residuals_z__14->SetBinContent(73,0.0001362148);
   residuals_z__14->SetBinContent(74,0.0001344905);
   residuals_z__14->SetBinContent(75,0.0001577677);
   residuals_z__14->SetBinContent(76,0.000131042);
   residuals_z__14->SetBinContent(77,0.000137939);
   residuals_z__14->SetBinContent(78,0.000131042);
   residuals_z__14->SetBinContent(79,0.0001319042);
   residuals_z__14->SetBinContent(80,0.0001327663);
   residuals_z__14->SetBinContent(81,0.0001301799);
   residuals_z__14->SetBinContent(82,0.0001146618);
   residuals_z__14->SetBinContent(83,0.0001319042);
   residuals_z__14->SetBinContent(84,0.0001146618);
   residuals_z__14->SetBinContent(85,0.0001301799);
   residuals_z__14->SetBinContent(86,0.0001000058);
   residuals_z__14->SetBinContent(87,9.914366e-05);
   residuals_z__14->SetBinContent(88,0.0001069027);
   residuals_z__14->SetBinContent(89,0.0001146618);
   residuals_z__14->SetBinContent(90,0.0001120754);
   residuals_z__14->SetBinContent(91,0.0001112133);
   residuals_z__14->SetBinContent(92,0.000108627);
   residuals_z__14->SetBinContent(93,0.0001189724);
   residuals_z__14->SetBinContent(94,7.155586e-05);
   residuals_z__14->SetBinContent(95,8.621188e-05);
   residuals_z__14->SetBinContent(96,9.483306e-05);
   residuals_z__14->SetBinContent(97,5.689984e-05);
   residuals_z__14->SetBinContent(98,5.51756e-05);
   residuals_z__14->SetBinContent(99,5.086501e-05);
   residuals_z__14->SetBinContent(100,5.000289e-05);
   residuals_z__14->SetBinContent(101,0.001105236);
   residuals_z__14->SetBinError(0,3.109609e-05);
   residuals_z__14->SetBinError(1,6.677943e-06);
   residuals_z__14->SetBinError(2,6.565701e-06);
   residuals_z__14->SetBinError(3,6.78833e-06);
   residuals_z__14->SetBinError(4,7.161296e-06);
   residuals_z__14->SetBinError(5,7.614027e-06);
   residuals_z__14->SetBinError(6,7.854276e-06);
   residuals_z__14->SetBinError(7,8.959401e-06);
   residuals_z__14->SetBinError(8,9.204909e-06);
   residuals_z__14->SetBinError(9,9.600148e-06);
   residuals_z__14->SetBinError(10,9.285303e-06);
   residuals_z__14->SetBinError(11,9.365007e-06);
   residuals_z__14->SetBinError(12,9.791787e-06);
   residuals_z__14->SetBinError(13,9.123807e-06);
   residuals_z__14->SetBinError(14,9.000784e-06);
   residuals_z__14->SetBinError(15,1.059389e-05);
   residuals_z__14->SetBinError(16,1.027333e-05);
   residuals_z__14->SetBinError(17,1.055876e-05);
   residuals_z__14->SetBinError(18,1.023709e-05);
   residuals_z__14->SetBinError(19,1.10068e-05);
   residuals_z__14->SetBinError(20,1.027333e-05);
   residuals_z__14->SetBinError(21,1.107412e-05);
   residuals_z__14->SetBinError(22,1.038128e-05);
   residuals_z__14->SetBinError(23,1.10068e-05);
   residuals_z__14->SetBinError(24,1.14373e-05);
   residuals_z__14->SetBinError(25,1.140476e-05);
   residuals_z__14->SetBinError(26,1.130658e-05);
   residuals_z__14->SetBinError(27,1.097298e-05);
   residuals_z__14->SetBinError(28,1.246351e-05);
   residuals_z__14->SetBinError(29,1.261171e-05);
   residuals_z__14->SetBinError(30,1.107412e-05);
   residuals_z__14->SetBinError(31,1.175773e-05);
   residuals_z__14->SetBinError(32,1.234366e-05);
   residuals_z__14->SetBinError(33,1.234366e-05);
   residuals_z__14->SetBinError(34,1.258221e-05);
   residuals_z__14->SetBinError(35,1.387449e-05);
   residuals_z__14->SetBinError(36,1.421843e-05);
   residuals_z__14->SetBinError(37,1.603634e-05);
   residuals_z__14->SetBinError(38,1.724238e-05);
   residuals_z__14->SetBinError(39,1.859061e-05);
   residuals_z__14->SetBinError(40,2.143193e-05);
   residuals_z__14->SetBinError(41,2.65443e-05);
   residuals_z__14->SetBinError(42,3.164105e-05);
   residuals_z__14->SetBinError(43,3.917663e-05);
   residuals_z__14->SetBinError(44,4.879927e-05);
   residuals_z__14->SetBinError(45,5.87001e-05);
   residuals_z__14->SetBinError(46,7.643742e-05);
   residuals_z__14->SetBinError(47,0.0001106572);
   residuals_z__14->SetBinError(48,0.0001708192);
   residuals_z__14->SetBinError(49,0.0002841214);
   residuals_z__14->SetBinError(50,0.0005022639);
   residuals_z__14->SetBinError(51,0.0005397979);
   residuals_z__14->SetBinError(52,0.0003272215);
   residuals_z__14->SetBinError(53,0.0001921365);
   residuals_z__14->SetBinError(54,0.0001190255);
   residuals_z__14->SetBinError(55,7.651031e-05);
   residuals_z__14->SetBinError(56,5.413529e-05);
   residuals_z__14->SetBinError(57,4.117463e-05);
   residuals_z__14->SetBinError(58,3.258991e-05);
   residuals_z__14->SetBinError(59,2.784257e-05);
   residuals_z__14->SetBinError(60,2.246477e-05);
   residuals_z__14->SetBinError(61,1.980998e-05);
   residuals_z__14->SetBinError(62,1.78148e-05);
   residuals_z__14->SetBinError(63,1.67171e-05);
   residuals_z__14->SetBinError(64,1.460522e-05);
   residuals_z__14->SetBinError(65,1.437439e-05);
   residuals_z__14->SetBinError(66,1.35218e-05);
   residuals_z__14->SetBinError(67,1.392795e-05);
   residuals_z__14->SetBinError(68,1.390125e-05);
   residuals_z__14->SetBinError(69,1.172608e-05);
   residuals_z__14->SetBinError(70,1.10068e-05);
   residuals_z__14->SetBinError(71,1.110762e-05);
   residuals_z__14->SetBinError(72,1.127367e-05);
   residuals_z__14->SetBinError(73,1.083666e-05);
   residuals_z__14->SetBinError(74,1.076786e-05);
   residuals_z__14->SetBinError(75,1.166253e-05);
   residuals_z__14->SetBinError(76,1.062891e-05);
   residuals_z__14->SetBinError(77,1.090504e-05);
   residuals_z__14->SetBinError(78,1.062891e-05);
   residuals_z__14->SetBinError(79,1.066382e-05);
   residuals_z__14->SetBinError(80,1.069861e-05);
   residuals_z__14->SetBinError(81,1.059389e-05);
   residuals_z__14->SetBinError(82,9.942439e-06);
   residuals_z__14->SetBinError(83,1.066382e-05);
   residuals_z__14->SetBinError(84,9.942439e-06);
   residuals_z__14->SetBinError(85,1.059389e-05);
   residuals_z__14->SetBinError(86,9.285303e-06);
   residuals_z__14->SetBinError(87,9.245194e-06);
   residuals_z__14->SetBinError(88,9.600148e-06);
   residuals_z__14->SetBinError(89,9.942439e-06);
   residuals_z__14->SetBinError(90,9.829666e-06);
   residuals_z__14->SetBinError(91,9.791787e-06);
   residuals_z__14->SetBinError(92,9.677259e-06);
   residuals_z__14->SetBinError(93,1.01276e-05);
   residuals_z__14->SetBinError(94,7.854276e-06);
   residuals_z__14->SetBinError(95,8.621188e-06);
   residuals_z__14->SetBinError(96,9.041978e-06);
   residuals_z__14->SetBinError(97,7.003886e-06);
   residuals_z__14->SetBinError(98,6.89695e-06);
   residuals_z__14->SetBinError(99,6.62206e-06);
   residuals_z__14->SetBinError(100,6.565701e-06);
   residuals_z__14->SetBinError(101,3.086819e-05);
   residuals_z__14->SetEntries(1162516);
   residuals_z__14->SetDirectory(0);
   residuals_z__14->SetStats(0);

   ci = TColor::GetColor("#7d2e8d");
   residuals_z__14->SetLineColor(ci);
   residuals_z__14->SetLineWidth(2);
   residuals_z__14->SetMarkerStyle(20);
   residuals_z__14->SetMarkerSize(1.2);
   residuals_z__14->GetXaxis()->SetLabelFont(42);
   residuals_z__14->GetXaxis()->SetLabelSize(0.05);
   residuals_z__14->GetXaxis()->SetTitleSize(0.05);
   residuals_z__14->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__14->GetXaxis()->SetTitleFont(42);
   residuals_z__14->GetYaxis()->SetLabelFont(42);
   residuals_z__14->GetYaxis()->SetLabelSize(0.05);
   residuals_z__14->GetYaxis()->SetTitleSize(0.05);
   residuals_z__14->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__14->GetYaxis()->SetTitleFont(42);
   residuals_z__14->GetZaxis()->SetLabelFont(42);
   residuals_z__14->GetZaxis()->SetLabelSize(0.05);
   residuals_z__14->GetZaxis()->SetTitleSize(0.05);
   residuals_z__14->GetZaxis()->SetTitleOffset(1);
   residuals_z__14->GetZaxis()->SetTitleFont(42);
   residuals_z__14->Draw("histSAME");
   
   TH1F *residuals_z__15 = new TH1F("residuals_z__15","z residuals",100,-100,100);
   residuals_z__15->SetBinContent(0,0.001117283);
   residuals_z__15->SetBinContent(1,5.972316e-05);
   residuals_z__15->SetBinContent(2,5.696671e-05);
   residuals_z__15->SetBinContent(3,6.615488e-05);
   residuals_z__15->SetBinContent(4,7.074897e-05);
   residuals_z__15->SetBinContent(5,7.166779e-05);
   residuals_z__15->SetBinContent(6,8.820651e-05);
   residuals_z__15->SetBinContent(7,9.463824e-05);
   residuals_z__15->SetBinContent(8,0.0001120958);
   residuals_z__15->SetBinContent(9,0.0001166899);
   residuals_z__15->SetBinContent(10,8.820651e-05);
   residuals_z__15->SetBinContent(11,0.0001166899);
   residuals_z__15->SetBinContent(12,0.0001148522);
   residuals_z__15->SetBinContent(13,7.993716e-05);
   residuals_z__15->SetBinContent(14,0.00010107);
   residuals_z__15->SetBinContent(15,0.0001323098);
   residuals_z__15->SetBinContent(16,0.0001056641);
   residuals_z__15->SetBinContent(17,0.0001176087);
   residuals_z__15->SetBinContent(18,0.0001313909);
   residuals_z__15->SetBinContent(19,0.000121284);
   residuals_z__15->SetBinContent(20,0.0001672248);
   residuals_z__15->SetBinContent(21,0.0001130146);
   residuals_z__15->SetBinContent(22,0.0001313909);
   residuals_z__15->SetBinContent(23,0.0001506861);
   residuals_z__15->SetBinContent(24,0.0001387415);
   residuals_z__15->SetBinContent(25,0.000146092);
   residuals_z__15->SetBinContent(26,0.000125878);
   residuals_z__15->SetBinContent(27,0.0001635496);
   residuals_z__15->SetBinContent(28,0.0001617119);
   residuals_z__15->SetBinContent(29,0.0001580367);
   residuals_z__15->SetBinContent(30,0.0001313909);
   residuals_z__15->SetBinContent(31,0.0001754942);
   residuals_z__15->SetBinContent(32,0.0001653872);
   residuals_z__15->SetBinContent(33,0.0001681437);
   residuals_z__15->SetBinContent(34,0.0001414979);
   residuals_z__15->SetBinContent(35,0.00018652);
   residuals_z__15->SetBinContent(36,0.0001883577);
   residuals_z__15->SetBinContent(37,0.0002012211);
   residuals_z__15->SetBinContent(38,0.0001709001);
   residuals_z__15->SetBinContent(39,0.0002150034);
   residuals_z__15->SetBinContent(40,0.000237055);
   residuals_z__15->SetBinContent(41,0.0002591066);
   residuals_z__15->SetBinContent(42,0.0003675271);
   residuals_z__15->SetBinContent(43,0.0005384273);
   residuals_z__15->SetBinContent(44,0.000907792);
   residuals_z__15->SetBinContent(45,0.001659385);
   residuals_z__15->SetBinContent(46,0.003236995);
   residuals_z__15->SetBinContent(47,0.007458045);
   residuals_z__15->SetBinContent(48,0.02424025);
   residuals_z__15->SetBinContent(49,0.1045918);
   residuals_z__15->SetBinContent(50,0.3007511);
   residuals_z__15->SetBinContent(51,0.3183814);
   residuals_z__15->SetBinContent(52,0.1481456);
   residuals_z__15->SetBinContent(53,0.0503944);
   residuals_z__15->SetBinContent(54,0.01692738);
   residuals_z__15->SetBinContent(55,0.00619467);
   residuals_z__15->SetBinContent(56,0.002582797);
   residuals_z__15->SetBinContent(57,0.00130564);
   residuals_z__15->SetBinContent(58,0.0007286225);
   residuals_z__15->SetBinContent(59,0.0004198998);
   residuals_z__15->SetBinContent(60,0.0002747265);
   residuals_z__15->SetBinContent(61,0.0003032099);
   residuals_z__15->SetBinContent(62,0.0002342986);
   residuals_z__15->SetBinContent(63,0.0002122469);
   residuals_z__15->SetBinContent(64,0.0002094905);
   residuals_z__15->SetBinContent(65,0.0001773319);
   residuals_z__15->SetBinContent(66,0.0001984647);
   residuals_z__15->SetBinContent(67,0.0001883577);
   residuals_z__15->SetBinContent(68,0.0001791695);
   residuals_z__15->SetBinContent(69,0.0001653872);
   residuals_z__15->SetBinContent(70,0.0001231216);
   residuals_z__15->SetBinContent(71,0.0001479297);
   residuals_z__15->SetBinContent(72,0.0001543614);
   residuals_z__15->SetBinContent(73,0.0001534426);
   residuals_z__15->SetBinContent(74,0.0001442544);
   residuals_z__15->SetBinContent(75,0.000135985);
   residuals_z__15->SetBinContent(76,0.0001295533);
   residuals_z__15->SetBinContent(77,0.0001433356);
   residuals_z__15->SetBinContent(78,0.0001166899);
   residuals_z__15->SetBinContent(79,0.0001369039);
   residuals_z__15->SetBinContent(80,0.0001396603);
   residuals_z__15->SetBinContent(81,0.0001571179);
   residuals_z__15->SetBinContent(82,0.0001295533);
   residuals_z__15->SetBinContent(83,0.0001231216);
   residuals_z__15->SetBinContent(84,0.0001166899);
   residuals_z__15->SetBinContent(85,0.000111177);
   residuals_z__15->SetBinContent(86,0.0001222028);
   residuals_z__15->SetBinContent(87,9.463824e-05);
   residuals_z__15->SetBinContent(88,0.0001378227);
   residuals_z__15->SetBinContent(89,0.0001075017);
   residuals_z__15->SetBinContent(90,0.0001185275);
   residuals_z__15->SetBinContent(91,0.00010107);
   residuals_z__15->SetBinContent(92,0.0001001511);
   residuals_z__15->SetBinContent(93,0.0001065829);
   residuals_z__15->SetBinContent(94,8.269361e-05);
   residuals_z__15->SetBinContent(95,8.72877e-05);
   residuals_z__15->SetBinContent(96,6.247962e-05);
   residuals_z__15->SetBinContent(97,5.972316e-05);
   residuals_z__15->SetBinContent(98,4.410326e-05);
   residuals_z__15->SetBinContent(99,5.696671e-05);
   residuals_z__15->SetBinContent(100,3.859035e-05);
   residuals_z__15->SetBinContent(101,0.001113607);
   residuals_z__15->SetBinError(0,3.204027e-05);
   residuals_z__15->SetBinError(1,7.407746e-06);
   residuals_z__15->SetBinError(2,7.234779e-06);
   residuals_z__15->SetBinError(3,7.796428e-06);
   residuals_z__15->SetBinError(4,8.062594e-06);
   residuals_z__15->SetBinError(5,8.11478e-06);
   residuals_z__15->SetBinError(6,9.00254e-06);
   residuals_z__15->SetBinError(7,9.324983e-06);
   residuals_z__15->SetBinError(8,1.014867e-05);
   residuals_z__15->SetBinError(9,1.035455e-05);
   residuals_z__15->SetBinError(10,9.00254e-06);
   residuals_z__15->SetBinError(11,1.035455e-05);
   residuals_z__15->SetBinError(12,1.02727e-05);
   residuals_z__15->SetBinError(13,8.570162e-06);
   residuals_z__15->SetBinError(14,9.636643e-06);
   residuals_z__15->SetBinError(15,1.102581e-05);
   residuals_z__15->SetBinError(16,9.853224e-06);
   residuals_z__15->SetBinError(17,1.039524e-05);
   residuals_z__15->SetBinError(18,1.098746e-05);
   residuals_z__15->SetBinError(19,1.055641e-05);
   residuals_z__15->SetBinError(20,1.239553e-05);
   residuals_z__15->SetBinError(21,1.019018e-05);
   residuals_z__15->SetBinError(22,1.098746e-05);
   residuals_z__15->SetBinError(23,1.176661e-05);
   residuals_z__15->SetBinError(24,1.129062e-05);
   residuals_z__15->SetBinError(25,1.158585e-05);
   residuals_z__15->SetBinError(26,1.075449e-05);
   residuals_z__15->SetBinError(27,1.225856e-05);
   residuals_z__15->SetBinError(28,1.21895e-05);
   residuals_z__15->SetBinError(29,1.205018e-05);
   residuals_z__15->SetBinError(30,1.098746e-05);
   residuals_z__15->SetBinError(31,1.269832e-05);
   residuals_z__15->SetBinError(32,1.232724e-05);
   residuals_z__15->SetBinError(33,1.242954e-05);
   residuals_z__15->SetBinError(34,1.140223e-05);
   residuals_z__15->SetBinError(35,1.309114e-05);
   residuals_z__15->SetBinError(36,1.315547e-05);
   residuals_z__15->SetBinError(37,1.359726e-05);
   residuals_z__15->SetBinError(38,1.2531e-05);
   residuals_z__15->SetBinError(39,1.405521e-05);
   residuals_z__15->SetBinError(40,1.47584e-05);
   residuals_z__15->SetBinError(41,1.542958e-05);
   residuals_z__15->SetBinError(42,1.837636e-05);
   residuals_z__15->SetBinError(43,2.224223e-05);
   residuals_z__15->SetBinError(44,2.888071e-05);
   residuals_z__15->SetBinError(45,3.904706e-05);
   residuals_z__15->SetBinError(46,5.453631e-05);
   residuals_z__15->SetBinError(47,8.278034e-05);
   residuals_z__15->SetBinError(48,0.0001492393);
   residuals_z__15->SetBinError(49,0.0003100013);
   residuals_z__15->SetBinError(50,0.0005256762);
   residuals_z__15->SetBinError(51,0.0005408646);
   residuals_z__15->SetBinError(52,0.0003689428);
   residuals_z__15->SetBinError(53,0.000215182);
   residuals_z__15->SetBinError(54,0.0001247124);
   residuals_z__15->SetBinError(55,7.544384e-05);
   residuals_z__15->SetBinError(56,4.871468e-05);
   residuals_z__15->SetBinError(57,3.46359e-05);
   residuals_z__15->SetBinError(58,2.587415e-05);
   residuals_z__15->SetBinError(59,1.964208e-05);
   residuals_z__15->SetBinError(60,1.588785e-05);
   residuals_z__15->SetBinError(61,1.669116e-05);
   residuals_z__15->SetBinError(62,1.467234e-05);
   residuals_z__15->SetBinError(63,1.396482e-05);
   residuals_z__15->SetBinError(64,1.387385e-05);
   residuals_z__15->SetBinError(65,1.276463e-05);
   residuals_z__15->SetBinError(66,1.350381e-05);
   residuals_z__15->SetBinError(67,1.315547e-05);
   residuals_z__15->SetBinError(68,1.283059e-05);
   residuals_z__15->SetBinError(69,1.232724e-05);
   residuals_z__15->SetBinError(70,1.063609e-05);
   residuals_z__15->SetBinError(71,1.165849e-05);
   residuals_z__15->SetBinError(72,1.190924e-05);
   residuals_z__15->SetBinError(73,1.187374e-05);
   residuals_z__15->SetBinError(74,1.151275e-05);
   residuals_z__15->SetBinError(75,1.11779e-05);
   residuals_z__15->SetBinError(76,1.091036e-05);
   residuals_z__15->SetBinError(77,1.147603e-05);
   residuals_z__15->SetBinError(78,1.035455e-05);
   residuals_z__15->SetBinError(79,1.12156e-05);
   residuals_z__15->SetBinError(80,1.132795e-05);
   residuals_z__15->SetBinError(81,1.20151e-05);
   residuals_z__15->SetBinError(82,1.091036e-05);
   residuals_z__15->SetBinError(83,1.063609e-05);
   residuals_z__15->SetBinError(84,1.035455e-05);
   residuals_z__15->SetBinError(85,1.0107e-05);
   residuals_z__15->SetBinError(86,1.059632e-05);
   residuals_z__15->SetBinError(87,9.324983e-06);
   residuals_z__15->SetBinError(88,1.125317e-05);
   residuals_z__15->SetBinError(89,9.938535e-06);
   residuals_z__15->SetBinError(90,1.043576e-05);
   residuals_z__15->SetBinError(91,9.636643e-06);
   residuals_z__15->SetBinError(92,9.59274e-06);
   residuals_z__15->SetBinError(93,9.895971e-06);
   residuals_z__15->SetBinError(94,8.716671e-06);
   residuals_z__15->SetBinError(95,8.955529e-06);
   residuals_z__15->SetBinError(96,7.576766e-06);
   residuals_z__15->SetBinError(97,7.407746e-06);
   residuals_z__15->SetBinError(98,6.365757e-06);
   residuals_z__15->SetBinError(99,7.234779e-06);
   residuals_z__15->SetBinError(100,5.95462e-06);
   residuals_z__15->SetBinError(101,3.198753e-05);
   residuals_z__15->SetEntries(1090783);
   residuals_z__15->SetDirectory(0);
   residuals_z__15->SetStats(0);

   ci = TColor::GetColor("#ecb01f");
   residuals_z__15->SetLineColor(ci);
   residuals_z__15->SetLineWidth(2);
   residuals_z__15->SetMarkerStyle(20);
   residuals_z__15->SetMarkerSize(1.2);
   residuals_z__15->GetXaxis()->SetLabelFont(42);
   residuals_z__15->GetXaxis()->SetLabelSize(0.05);
   residuals_z__15->GetXaxis()->SetTitleSize(0.05);
   residuals_z__15->GetXaxis()->SetTitleOffset(1.4);
   residuals_z__15->GetXaxis()->SetTitleFont(42);
   residuals_z__15->GetYaxis()->SetLabelFont(42);
   residuals_z__15->GetYaxis()->SetLabelSize(0.05);
   residuals_z__15->GetYaxis()->SetTitleSize(0.05);
   residuals_z__15->GetYaxis()->SetTitleOffset(1.4);
   residuals_z__15->GetYaxis()->SetTitleFont(42);
   residuals_z__15->GetZaxis()->SetLabelFont(42);
   residuals_z__15->GetZaxis()->SetLabelSize(0.05);
   residuals_z__15->GetZaxis()->SetTitleSize(0.05);
   residuals_z__15->GetZaxis()->SetTitleOffset(1);
   residuals_z__15->GetZaxis()->SetTitleFont(42);
   residuals_z__15->Draw("histSAME");
   
   TLegend *leg = new TLegend(0.2,0.78,0.9,0.925,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.025);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("residuals_z","ESN #sigma=11.6, #mu= 0.2","l");

   ci = TColor::GetColor("#0071bc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_z","MLP #sigma=7.4, #mu= 1.4","l");

   ci = TColor::GetColor("#d85218");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_z","RNN #sigma=6.7, #mu= 0.2","l");

   ci = TColor::GetColor("#7d2e8d");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("residuals_z","biRNN #sigma=6.5, #mu= 0.4","l");

   ci = TColor::GetColor("#ecb01f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

